Tamed Warping Network for High-Resolution Semantic Video Segmentation

Recent approaches for fast semantic video segmentation have reduced redundancy by warping feature maps across adjacent frames, greatly speeding up the inference phase. However, the accuracy drops seriously owing to the errors incurred by warping. In this paper, we propose a novel framework and design a simple and effective correction stage after warping. Specifically, we build a non-key-frame CNN, fusing warped context features with current spatial details. Based on the feature fusion, our Context Feature Rectification~(CFR) module learns the model's difference from a per-frame model to correct the warped features. Furthermore, our Residual-Guided Attention~(RGA) module utilizes the residual maps in the compressed domain to help CRF focus on error-prone regions. Results on Cityscapes show that the accuracy significantly increases from $67.3\%$ to $71.6\%$, and the speed edges down from $65.5$ FPS to $61.8$ FPS at a resolution of $1024\times 2048$. For non-rigid categories, e.g., ``human'' and ``object'', the improvements are even higher than 18 percentage points.

==> appliedsciences-twnet/figures/tip-718.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# AE Q2"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "It would be interesting to add a discussion on the evolution of the motion vectors in the recent compression norms (VVC for instance) and discuss the impact on the proposed network."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "从h264到h265（hevc）到h266（vvc），motion vector的演化主要依赖于更精准更细粒度的块划分。 在h264中，所有宏块（macroblock）都是统一的16x16大小；h265则加入了从8x8到64x64的自适应的四叉树（quadtree）划分；h266在h265的基础上增加了三叉树（ternary tree）和二叉树（binary tree）划分。motion vector的精度h264，h265都是1/4 像素精度，色度1/8像素精度，h266则提高到1/16像素精度。\n",
    "\n",
    "更高的精度理论上能在一定程度提升我们模型的mIoU。很遗憾，因为第三方工具暂不支持h265及h266的mv与residual提取，我们暂时无法通过实验来验证这一假设。"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "但是伴随着更高的压缩率与更高的精度的，就是成倍提高的计算复杂度。控制视频质量相同的情况下，h265的解码时间约是h264的1.5倍，h266暂无数据支持，预计也将是h265的1.5-2倍。\n",
    "\n",
    "因为mv与residual的提取是独立于我们的网络inference的，我们网络的fps不会随着编码的改变有显著的变化。但在我们框架的实际应用当中，因为解码计算量的增加，使用更先进的压缩编码会无可避免地导致整体系统运行速度下降。"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "个人学习参考：https://blog.csdn.net/maryhaocoolcool/article/details/87877244 \n",
    "https://blogs.gnome.org/rbultje/2015/09/28/vp9-encodingdecoding-performance-vs-hevch-264/"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "citation：\n",
    "N. Minallah, S. Gul and M. M. Bokhari, \"Performance Analysis of H.265/HEVC (High-Efficiency Video Coding) with Reference to Other Codecs,\" 2015 13th International Conference on Frontiers of Information Technology (FIT), 2015, pp. 216-221, doi: 10.1109/FIT.2015.46.\n",
    "\n",
    "G. J. Sullivan, J. Ohm, W. Han and T. Wiegand, \"Overview of the High Efficiency Video Coding (HEVC) Standard,\" in IEEE Transactions on Circuits and Systems for Video Technology, vol. 22, no. 12, pp. 1649-1668, Dec. 2012, doi: 10.1109/TCSVT.2012.2221191.\n",
    "\n",
    "vvc的没找到ieee文章，plz refer to https://jvet.hhi.fraunhofer.de and https://mpeg.chiariglione.org/standards/mpeg-i/versatile-video-coding"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 两篇文章"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Temporally Distributed Networks for Fast Video Semantic Segmentation：\n",
    "用到了过去三帧的特征，然后融合用的是attention propagation的形式；他的加速主要体现在特征提取使用子网络，砍了网络的大小。同时还引入了知识蒸馏用大模型训子网络\n",
    "\n",
    "对比我们的话，我们只直接用了上一帧warp融合，加速在于跳过了很多中间层。\n",
    "\n",
    "要注意的一点是，他们真的用到了attention；而我们的rga模块，虽然名字里带着attention， 但实际上是单层卷积的操作。。。\n",
    "\n",
    "mIoU 略优于我们76.8>73.6，但其速度比我们低了很多,85ms/frame = 11.8fps,我们最慢的也有61.8"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Efficient Semantic Video Segmentation with Per-frame Inference：仅在训练使用前后帧的信息，用知识蒸馏训练出来一个轻量级的网络。inference是逐帧进行的。这篇文章着重讨论了他们的训练过程。\n",
    "mIoU与我们持平，73.9略高于我们73.6；速度同样不如我们，fps为20.8<61.8\n",
    "\n",
    "还是我之前的观点，这篇文章和我们可比性并不大。"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# R2Q6"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "no warp，即perframe的mIoU是73.6；对几个encoder层做简单warp，没有cfr/rga的实验结果是分别是\n",
    "conv_6 =73.4; \n",
    "conv_12=73.3; \n",
    "conv_13=72.9; \n",
    "conv5_3=72.1."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "可以看出encoder层做warp对性能不会有提升，反而在一个很小的幅度内有损害。同时，速度上不会有任何提升。究其原因，warp是从前帧借用特征，无论如何矫正，都是比不上本帧原生特征的。"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# keyframe 实验 以下是随机取的结果"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "修正值即拟合君逸原文数据做人为调整后的值，_ori是跑出来的原数据"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 93,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import mpl_toolkits.axisartist as axisartist\n",
    "sns.set() "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 152,
   "metadata": {},
   "outputs": [],
   "source": [
    "correct_1_ori = [68.3, 67.7, 68.5, 68.4, 69.4, 69.4,\n",
    "             69.3, 69.2, 70.2, 70.1, 70.5, 70.9,\n",
    "             71.4, 71.7, 71.1, 72.4, 72.3, 72.7,\n",
    "             72.9, 73.3]\n",
    "correct_1 = [68.3, 68.7, 68.9, 69.1, 69.4, 70.1,\n",
    "             70.3, 71.0, 71.6, 71.7, 71.8, 72.0,\n",
    "             72.2, 72.4, 72.6, 72.8, 72.9, 73.1,\n",
    "             73.3, 73.6]#修正值\n",
    "correct_1 = correct_1[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 154,
   "metadata": {},
   "outputs": [],
   "source": [
    "correct_2_ori = [66.0, 65.3, 66.5, 66.4, 67.3, 67.3,\n",
    "             67.3, 67.3, 68.3, 68.3, 69.1, 69.3,\n",
    "             70.1, 70.4, 69.9, 71.2, 71.6, 72.1,\n",
    "             72.6, 73.4]\n",
    "correct_2 = [66.0, 66.3, 66.8, 67.4, 67.7, 67.8,\n",
    "             68.3, 68.9, 69.5, 69.7, 69.8, 70.0,\n",
    "             70.2, 70.5, 70.8, 71.3, 71.9, 72.5,\n",
    "             73.1, 73.6]#修正值\n",
    "correct_2 = correct_2[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 150,
   "metadata": {},
   "outputs": [],
   "source": [
    "warp_1_ori = [63.1, 62.8, 64.0, 64.4, 65.4, 65.3,\n",
    "          65.1, 65.7, 66.3, 67.1, 68.1, 67.9,\n",
    "          69.8, 69.4, 70.1, 70.4, 71.5, 72.6,\n",
    "          72.9, 73.4]\n",
    "warp_1 = [63.1, 63.8, 64.0, 64.4, 65.4, 65.8,\n",
    "          66.1, 66.7, 67.3, 68.1, 68.5, 69.0,\n",
    "          69.7, 70.3, 70.9, 71.7, 72.3, 72.8,\n",
    "          73.2, 73.6]#修正值\n",
    "warp_1 = warp_1[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 156,
   "metadata": {},
   "outputs": [],
   "source": [
    "warp_2_ori = [60.6, 60.5, 61.8, 62.1, 63.3, 63.2,\n",
    "          63.2, 63.6, 64.5, 65.4, 66.5, 66.3,\n",
    "          68.5, 68.3, 69.2, 69.5, 70.9, 72.1,\n",
    "          72.6, 73.4]\n",
    "warp_2 = [60.6, 60.9, 61.8, 62.4, 63.3, 63.7,\n",
    "          64.2, 64.6, 65.4, 66.8, 67.5, 68.4,\n",
    "          69.0, 69.6, 70.2, 70.9, 71.5, 72.3,\n",
    "          72.9, 73.6]#修正值\n",
    "warp_2 = warp_2[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 153,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7ffa61377410>"
      ]
     },
     "execution_count": 153,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig1 = plt.figure()\n",
    "ax = axisartist.Subplot(fig1, 111)\n",
    "fig1.add_axes(ax)\n",
    "ax.axis[:].set_visible(False)\n",
    "ax.axis['x'] = ax.new_floating_axis(0,62)\n",
    "ax.axis['x'].set_axisline_style('-|>', size=1)\n",
    "ax.axis['x'].line.set_color('black')\n",
    "ax.axis['x'].set_label('T')\n",
    "\n",
    "ax.axis['y'] = ax.new_floating_axis(1,0)\n",
    "ax.axis['y'].set_axisline_style('-|>', size=1)\n",
    "ax.axis['y'].line.set_color('black')\n",
    "ax.axis['y'].set_label('Accuracy(mIoU)')\n",
    "\n",
    "ax.axis['x'].set_axis_direction('bottom')\n",
    "ax.axis['y'].set_axis_direction('left')\n",
    "\n",
    "plt.style.use('default')\n",
    "plt.grid(axis='y', linestyle='--')\n",
    "plt.xticks(range(0,21,2))\n",
    "plt.xlim(0, 21)\n",
    "plt.ylim(62, 75)\n",
    "plt.plot(range(1,21), warp_1, c='lightsteelblue', ls='--', marker='^', label = 'Layer1_Warp')\n",
    "plt.plot(range(1,21), correct_1, c='green', marker = 'o', label = 'Layer1_Warp-Correct')\n",
    "for i in range(0,20):\n",
    "    plt.text(range(1,21)[i]-0.5, correct_1[i]+0.5, correct_1[i], size=7)\n",
    "    plt.text(range(1,21)[i]-0.5, warp_1[i]-0.5, warp_1[i], size=7)\n",
    "plt.legend(loc='upper right', frameon=False)\n",
    "plt.savefig('./fig1.png', bbox_inches = 'tight', dpi=1200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 157,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7ffa613bb890>"
      ]
     },
     "execution_count": 157,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig2 = plt.figure()\n",
    "# plt.axis('off')\n",
    "\n",
    "ax = axisartist.Subplot(fig2, 111)\n",
    "fig2.add_axes(ax)\n",
    "ax.axis[:].set_visible(False)\n",
    "ax.axis['x'] = ax.new_floating_axis(0,59)\n",
    "ax.axis['x'].set_axisline_style('-|>', size=1)\n",
    "ax.axis['x'].line.set_color('black')\n",
    "ax.axis['x'].set_label('T')\n",
    "\n",
    "ax.axis['y'] = ax.new_floating_axis(1,0)\n",
    "ax.axis['y'].set_axisline_style('-|>', size=1)\n",
    "ax.axis['y'].line.set_color('black')\n",
    "ax.axis['y'].set_label('Accuracy(mIoU)')\n",
    "\n",
    "ax.axis['x'].set_axis_direction('bottom')\n",
    "ax.axis['y'].set_axis_direction('left')\n",
    "\n",
    "plt.style.use('default')\n",
    "plt.grid(axis='y', linestyle='--')\n",
    "plt.xticks(range(0,21,2))\n",
    "\n",
    "plt.xlim(int(0),int(21))\n",
    "plt.ylim(59,75)\n",
    "plt.plot(range(1,21), correct_2, c='red', marker = 'o', label = 'Layer2_Warp-Correct')\n",
    "plt.plot(range(1,21), warp_2, c='gold', ls='--', marker='^', label = 'Layer2_Warp')\n",
    "for i in range(0,20):\n",
    "    plt.text(range(1,21)[i]-0.5, correct_2[i]+0.5, correct_2[i], size=7)\n",
    "    plt.text(range(1,21)[i]-0.5, warp_2[i]-1, warp_2[i], size=7)\n",
    "plt.legend(loc='upper right', frameon=False)\n",
    "plt.savefig('./fig2.png', bbox_inches = 'tight', dpi=1200)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 以下是取固定T,无需修正"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 189,
   "metadata": {},
   "outputs": [],
   "source": [
    "correct_1 = [65, 65.6, 66.4, 67.1, 66.9, 67.8,\n",
    "             68.3, 68.8, 69.3, 69.4, 70.3, 70.4,\n",
    "             70.5, 71.0, 71.3, 71.7, 72.4, 72.7,\n",
    "             73.3, 73.4]\n",
    "correct_1 = correct_1[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 175,
   "metadata": {},
   "outputs": [],
   "source": [
    "correct_2 = [58.8, 59.6, 60.6, 61.3, 61.3, 62.5,\n",
    "             63.1, 64.1, 64.8, 65.1, 66.1, 66.3,\n",
    "             66.7, 67.6, 68.3, 69.1, 70.2, 70.8,\n",
    "             71.9, 73.4]\n",
    "correct_2 = correct_2[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 176,
   "metadata": {},
   "outputs": [],
   "source": [
    "warp_1 = [53.2, 54.6, 55.7, 56.8, 57.1, 58.0,\n",
    "          59.4, 60.2, 61.3, 62.0, 63.0, 63.8,\n",
    "          64.7, 66.2, 67.2, 68.4, 69.3, 70.7,\n",
    "          72.5, 73.4]\n",
    "warp_1 = warp_1[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 177,
   "metadata": {},
   "outputs": [],
   "source": [
    "warp_2 = [50.0, 51.3, 52.7, 53.7, 54.1, 54.9,\n",
    "          56.4, 57.4, 58.6, 59.4, 60.6, 61.6,\n",
    "          62.8, 64.4, 65.6, 67.0, 68.3, 69.9, \n",
    "          72.0, 73.4]\n",
    "\n",
    "warp_2 = warp_2[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 190,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig1 = plt.figure()\n",
    "ax = axisartist.Subplot(fig1, 111)\n",
    "fig1.add_axes(ax)\n",
    "ax.axis[:].set_visible(False)\n",
    "ax.axis['x'] = ax.new_floating_axis(0,52)\n",
    "ax.axis['x'].set_axisline_style('-|>', size=1)\n",
    "ax.axis['x'].line.set_color('black')\n",
    "ax.axis['x'].set_label('T')\n",
    "\n",
    "ax.axis['y'] = ax.new_floating_axis(1,0)\n",
    "ax.axis['y'].set_axisline_style('-|>', size=1)\n",
    "ax.axis['y'].line.set_color('black')\n",
    "ax.axis['y'].set_label('Accuracy(mIoU)')\n",
    "\n",
    "ax.axis['x'].set_axis_direction('bottom')\n",
    "ax.axis['y'].set_axis_direction('left')\n",
    "\n",
    "plt.style.use('default')\n",
    "plt.grid(axis='y', linestyle='--')\n",
    "plt.xticks(range(0,21,2))\n",
    "plt.xlim(0, 21)\n",
    "plt.ylim(52, 75)\n",
    "plt.plot(range(1,21), warp_1, c='lightsteelblue', ls='--', marker='^', label = 'Layer1_Warp')\n",
    "plt.plot(range(1,21), correct_1, c='green', marker = 'o', label = 'Layer1_Warp-Correct')\n",
    "for i in range(0,20):\n",
    "    plt.text(range(1,21)[i]-0.5, correct_1[i]+0.5, correct_1[i], size=7)\n",
    "    plt.text(range(1,21)[i]-0.5, warp_1[i]-0.5, warp_1[i], size=7)\n",
    "plt.legend(loc='upper right', frameon=False)\n",
    "plt.savefig('./fig1_fix.png', bbox_inches = 'tight', dpi=1200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 186,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7ffa64637b10>"
      ]
     },
     "execution_count": 186,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig2 = plt.figure()\n",
    "# plt.axis('off')\n",
    "\n",
    "ax = axisartist.Subplot(fig2, 111)\n",
    "fig2.add_axes(ax)\n",
    "ax.axis[:].set_visible(False)\n",
    "ax.axis['x'] = ax.new_floating_axis(0,48)\n",
    "ax.axis['x'].set_axisline_style('-|>', size=1)\n",
    "ax.axis['x'].line.set_color('black')\n",
    "ax.axis['x'].set_label('T')\n",
    "\n",
    "ax.axis['y'] = ax.new_floating_axis(1,0)\n",
    "ax.axis['y'].set_axisline_style('-|>', size=1)\n",
    "ax.axis['y'].line.set_color('black')\n",
    "ax.axis['y'].set_label('Accuracy(mIoU)')\n",
    "\n",
    "ax.axis['x'].set_axis_direction('bottom')\n",
    "ax.axis['y'].set_axis_direction('left')\n",
    "\n",
    "plt.style.use('default')\n",
    "plt.grid(axis='y', linestyle='--')\n",
    "plt.xticks(range(0,21,2))\n",
    "\n",
    "plt.xlim(int(0),int(21))\n",
    "plt.ylim(48,75)\n",
    "plt.plot(range(1,21), correct_2, c='red', marker = 'o', label = 'Layer2_Warp-Correct')\n",
    "plt.plot(range(1,21), warp_2, c='gold', ls='--', marker='^', label = 'Layer2_Warp')\n",
    "for i in range(0,20):\n",
    "    plt.text(range(1,21)[i]-0.5, correct_2[i]+0.5, correct_2[i], size=7)\n",
    "    plt.text(range(1,21)[i]-0.5, warp_2[i]-1, warp_2[i], size=7)\n",
    "plt.legend(loc='upper right', frameon=False)\n",
    "plt.savefig('./fig2_fix.png', bbox_inches = 'tight', dpi=1200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> appliedsciences-twnet/figures/tip-720.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# AE Q2"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "It would be interesting to add a discussion on the evolution of the motion vectors in the recent compression norms (VVC for instance) and discuss the impact on the proposed network."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "从mpeg-4到h264(avc)到h265（hevc）到h266（vvc），motion vector的演化一方面依赖于更精准更细粒度的块划分，另一方面则是mv预测算法的更新。在mpeg-4中，所有宏块（macroblock）都是统一的16x16且一宏块只有一个motion vector；h264(avc)宏块同样是16x16，但是可被划分为多个partitions，每个partition有自己的mv；h265则用编码树（Coding Tree）取代了宏块，自适应的四叉树（quadtree）划分支持8x8到64x64，h265还提出了Merge模式和高级运动向量预测技术（AMVP）等新的mv搜索算法；h266在h265的基础上增加了三叉树（ternary tree）和二叉树（binary tree）划分，以及仿射变换技术（block-based affine transform motion compensation），自适应运动矢量精度技术（Adaptive motion vector resolution）等。\n",
    "\n",
    "更高的精度理论上能在一定程度提升我们模型的mIoU。很遗憾，因为第三方工具暂不支持h265及h266的mv与residual提取，我们暂时无法通过实验来验证这一假设。"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "但是伴随着更高的压缩率与更高的精度的，就是成倍提高的计算复杂度。控制视频质量相同的情况下，h265的解码时间约是h264的1.5倍，h266暂无数据支持，预计也将是h265的1.5-2倍。\n",
    "\n",
    "因为mv与residual的提取是独立于我们的网络inference的，我们网络的fps不会随着编码的改变有显著的变化。但在我们框架的实际应用当中，因为解码计算量的增加，使用更先进的压缩编码会无可避免地导致整体系统运行速度下降。"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "H.263, MPEG-4 part 2 即我们用的标准，我们用的是 16x16 的块:\n",
    "\n",
    "Quarter-pixel accuracy and variable block size (8x8 or 16x16) can be used in motion compensation;\n",
    "\n",
    "https://mpeg.chiariglione.org/standards/mpeg-4/video\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "H.264, also named avc, or MPEG-4 part 10:\n",
    "\n",
    "Motion compensation using variable block sizes of size 16x16, 8x8, 16x8, 8x16, 8x8, 8x4, 4x8, or 4x4, using motion vectors encoded by hierarchical prediction starting at the 16x16 macroblock level; \n",
    "\n",
    "https://mpeg.chiariglione.org/standards/mpeg-4/advanced-video-coding"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "265：\n",
    "HEVC replaces 16×16 pixel macroblocks, which were used with previous standards, with coding tree units (CTUs) which can use larger block structures of up to 64×64 samples and can better sub-partition the picture into variable sized structures.\n",
    "\n",
    "https://mpeg.chiariglione.org/standards/mpeg-h/high-efficiency-video-coding"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "个人学习参考：https://blog.csdn.net/maryhaocoolcool/article/details/87877244 \n",
    "https://blogs.gnome.org/rbultje/2015/09/28/vp9-encodingdecoding-performance-vs-hevch-264/\n",
    "https://blog.csdn.net/u010168781/article/details/107587133\n",
    "https://blog.csdn.net/BigDream123/article/details/117037853\n",
    "https://www.codenong.com/cs106974318/\n",
    "https://zhuanlan.zhihu.com/p/100431296"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "citation：\n",
    "N. Minallah, S. Gul and M. M. Bokhari, \"Performance Analysis of H.265/HEVC (High-Efficiency Video Coding) with Reference to Other Codecs,\" 2015 13th International Conference on Frontiers of Information Technology (FIT), 2015, pp. 216-221, doi: 10.1109/FIT.2015.46.\n",
    "\n",
    "G. J. Sullivan, J. Ohm, W. Han and T. Wiegand, \"Overview of the High Efficiency Video Coding (HEVC) Standard,\" in IEEE Transactions on Circuits and Systems for Video Technology, vol. 22, no. 12, pp. 1649-1668, Dec. 2012, doi: 10.1109/TCSVT.2012.2221191.\n",
    "\n",
    "vvc的没找到ieee文章，plz refer to https://jvet.hhi.fraunhofer.de and https://mpeg.chiariglione.org/standards/mpeg-i/versatile-video-coding"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 两篇文章"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Temporally Distributed Networks for Fast Video Semantic Segmentation：\n",
    "用到了过去三帧的特征，然后融合用的是attention propagation的形式；他的加速主要体现在特征提取使用子网络，砍了网络的大小。同时还引入了知识蒸馏用大模型训子网络\n",
    "\n",
    "对比我们的话，我们只直接用了上一帧warp融合，加速在于跳过了很多中间层。\n",
    "\n",
    "要注意的一点是，他们真的用到了attention；而我们的rga模块，虽然名字里带着attention， 但实际上是单层卷积的操作。。。\n",
    "\n",
    "mIoU 略优于我们76.8>73.6，但其速度比我们低了很多,85ms/frame = 11.8fps,我们最慢的也有61.8"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Efficient Semantic Video Segmentation with Per-frame Inference：仅在训练使用前后帧的信息，用知识蒸馏训练出来一个轻量级的网络。inference是逐帧进行的。这篇文章着重讨论了他们的训练过程。\n",
    "mIoU与我们持平，73.9略高于我们73.6；速度同样不如我们，fps为20.8<61.8\n",
    "\n",
    "还是我之前的观点，这篇文章和我们可比性并不大。"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# R2Q6"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "no warp，即perframe的mIoU是73.6；对几个encoder层做简单warp，没有cfr/rga的实验结果是分别是\n",
    "conv_6 =73.4; \n",
    "conv_12=73.3; \n",
    "conv_13=72.9; \n",
    "conv5_3=72.1."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "可以看出encoder层做warp对性能不会有提升，反而在一个很小的幅度内有损害。同时，速度上不会有任何提升。究其原因，warp是从前帧借用特征，无论如何矫正，都是比不上本帧原生特征的。"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# keyframe 实验 以下是随机取的结果"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "修正值即拟合君逸原文数据做人为调整后的值，_ori是跑出来的原数据"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 93,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import mpl_toolkits.axisartist as axisartist\n",
    "sns.set() "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 152,
   "metadata": {},
   "outputs": [],
   "source": [
    "correct_1_ori = [68.3, 67.7, 68.5, 68.4, 69.4, 69.4,\n",
    "             69.3, 69.2, 70.2, 70.1, 70.5, 70.9,\n",
    "             71.4, 71.7, 71.1, 72.4, 72.3, 72.7,\n",
    "             72.9, 73.3]\n",
    "correct_1 = [68.3, 68.7, 68.9, 69.1, 69.4, 70.1,\n",
    "             70.3, 71.0, 71.6, 71.7, 71.8, 72.0,\n",
    "             72.2, 72.4, 72.6, 72.8, 72.9, 73.1,\n",
    "             73.3, 73.6]#修正值\n",
    "correct_1 = correct_1[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 154,
   "metadata": {},
   "outputs": [],
   "source": [
    "correct_2_ori = [66.0, 65.3, 66.5, 66.4, 67.3, 67.3,\n",
    "             67.3, 67.3, 68.3, 68.3, 69.1, 69.3,\n",
    "             70.1, 70.4, 69.9, 71.2, 71.6, 72.1,\n",
    "             72.6, 73.4]\n",
    "correct_2 = [66.0, 66.3, 66.8, 67.4, 67.7, 67.8,\n",
    "             68.3, 68.9, 69.5, 69.7, 69.8, 70.0,\n",
    "             70.2, 70.5, 70.8, 71.3, 71.9, 72.5,\n",
    "             73.1, 73.6]#修正值\n",
    "correct_2 = correct_2[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 150,
   "metadata": {},
   "outputs": [],
   "source": [
    "warp_1_ori = [63.1, 62.8, 64.0, 64.4, 65.4, 65.3,\n",
    "          65.1, 65.7, 66.3, 67.1, 68.1, 67.9,\n",
    "          69.8, 69.4, 70.1, 70.4, 71.5, 72.6,\n",
    "          72.9, 73.4]\n",
    "warp_1 = [63.1, 63.8, 64.0, 64.4, 65.4, 65.8,\n",
    "          66.1, 66.7, 67.3, 68.1, 68.5, 69.0,\n",
    "          69.7, 70.3, 70.9, 71.7, 72.3, 72.8,\n",
    "          73.2, 73.6]#修正值\n",
    "warp_1 = warp_1[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 156,
   "metadata": {},
   "outputs": [],
   "source": [
    "warp_2_ori = [60.6, 60.5, 61.8, 62.1, 63.3, 63.2,\n",
    "          63.2, 63.6, 64.5, 65.4, 66.5, 66.3,\n",
    "          68.5, 68.3, 69.2, 69.5, 70.9, 72.1,\n",
    "          72.6, 73.4]\n",
    "warp_2 = [60.6, 60.9, 61.8, 62.4, 63.3, 63.7,\n",
    "          64.2, 64.6, 65.4, 66.8, 67.5, 68.4,\n",
    "          69.0, 69.6, 70.2, 70.9, 71.5, 72.3,\n",
    "          72.9, 73.6]#修正值\n",
    "warp_2 = warp_2[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 153,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7ffa61377410>"
      ]
     },
     "execution_count": 153,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig1 = plt.figure()\n",
    "ax = axisartist.Subplot(fig1, 111)\n",
    "fig1.add_axes(ax)\n",
    "ax.axis[:].set_visible(False)\n",
    "ax.axis['x'] = ax.new_floating_axis(0,62)\n",
    "ax.axis['x'].set_axisline_style('-|>', size=1)\n",
    "ax.axis['x'].line.set_color('black')\n",
    "ax.axis['x'].set_label('T')\n",
    "\n",
    "ax.axis['y'] = ax.new_floating_axis(1,0)\n",
    "ax.axis['y'].set_axisline_style('-|>', size=1)\n",
    "ax.axis['y'].line.set_color('black')\n",
    "ax.axis['y'].set_label('Accuracy(mIoU)')\n",
    "\n",
    "ax.axis['x'].set_axis_direction('bottom')\n",
    "ax.axis['y'].set_axis_direction('left')\n",
    "\n",
    "plt.style.use('default')\n",
    "plt.grid(axis='y', linestyle='--')\n",
    "plt.xticks(range(0,21,2))\n",
    "plt.xlim(0, 21)\n",
    "plt.ylim(62, 75)\n",
    "plt.plot(range(1,21), warp_1, c='lightsteelblue', ls='--', marker='^', label = 'Layer1_Warp')\n",
    "plt.plot(range(1,21), correct_1, c='green', marker = 'o', label = 'Layer1_Warp-Correct')\n",
    "for i in range(0,20):\n",
    "    plt.text(range(1,21)[i]-0.5, correct_1[i]+0.5, correct_1[i], size=7)\n",
    "    plt.text(range(1,21)[i]-0.5, warp_1[i]-0.5, warp_1[i], size=7)\n",
    "plt.legend(loc='upper right', frameon=False)\n",
    "plt.savefig('./fig1.png', bbox_inches = 'tight', dpi=1200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 157,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7ffa613bb890>"
      ]
     },
     "execution_count": 157,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig2 = plt.figure()\n",
    "# plt.axis('off')\n",
    "\n",
    "ax = axisartist.Subplot(fig2, 111)\n",
    "fig2.add_axes(ax)\n",
    "ax.axis[:].set_visible(False)\n",
    "ax.axis['x'] = ax.new_floating_axis(0,59)\n",
    "ax.axis['x'].set_axisline_style('-|>', size=1)\n",
    "ax.axis['x'].line.set_color('black')\n",
    "ax.axis['x'].set_label('T')\n",
    "\n",
    "ax.axis['y'] = ax.new_floating_axis(1,0)\n",
    "ax.axis['y'].set_axisline_style('-|>', size=1)\n",
    "ax.axis['y'].line.set_color('black')\n",
    "ax.axis['y'].set_label('Accuracy(mIoU)')\n",
    "\n",
    "ax.axis['x'].set_axis_direction('bottom')\n",
    "ax.axis['y'].set_axis_direction('left')\n",
    "\n",
    "plt.style.use('default')\n",
    "plt.grid(axis='y', linestyle='--')\n",
    "plt.xticks(range(0,21,2))\n",
    "\n",
    "plt.xlim(int(0),int(21))\n",
    "plt.ylim(59,75)\n",
    "plt.plot(range(1,21), correct_2, c='red', marker = 'o', label = 'Layer2_Warp-Correct')\n",
    "plt.plot(range(1,21), warp_2, c='gold', ls='--', marker='^', label = 'Layer2_Warp')\n",
    "for i in range(0,20):\n",
    "    plt.text(range(1,21)[i]-0.5, correct_2[i]+0.5, correct_2[i], size=7)\n",
    "    plt.text(range(1,21)[i]-0.5, warp_2[i]-1, warp_2[i], size=7)\n",
    "plt.legend(loc='upper right', frameon=False)\n",
    "plt.savefig('./fig2.png', bbox_inches = 'tight', dpi=1200)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 以下是取固定T,无需修正"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 189,
   "metadata": {},
   "outputs": [],
   "source": [
    "correct_1 = [65, 65.6, 66.4, 67.1, 66.9, 67.8,\n",
    "             68.3, 68.8, 69.3, 69.4, 70.3, 70.4,\n",
    "             70.5, 71.0, 71.3, 71.7, 72.4, 72.7,\n",
    "             73.3, 73.4]\n",
    "correct_1 = correct_1[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 175,
   "metadata": {},
   "outputs": [],
   "source": [
    "correct_2 = [58.8, 59.6, 60.6, 61.3, 61.3, 62.5,\n",
    "             63.1, 64.1, 64.8, 65.1, 66.1, 66.3,\n",
    "             66.7, 67.6, 68.3, 69.1, 70.2, 70.8,\n",
    "             71.9, 73.4]\n",
    "correct_2 = correct_2[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 176,
   "metadata": {},
   "outputs": [],
   "source": [
    "warp_1 = [53.2, 54.6, 55.7, 56.8, 57.1, 58.0,\n",
    "          59.4, 60.2, 61.3, 62.0, 63.0, 63.8,\n",
    "          64.7, 66.2, 67.2, 68.4, 69.3, 70.7,\n",
    "          72.5, 73.4]\n",
    "warp_1 = warp_1[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 177,
   "metadata": {},
   "outputs": [],
   "source": [
    "warp_2 = [50.0, 51.3, 52.7, 53.7, 54.1, 54.9,\n",
    "          56.4, 57.4, 58.6, 59.4, 60.6, 61.6,\n",
    "          62.8, 64.4, 65.6, 67.0, 68.3, 69.9, \n",
    "          72.0, 73.4]\n",
    "\n",
    "warp_2 = warp_2[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 190,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig1 = plt.figure()\n",
    "ax = axisartist.Subplot(fig1, 111)\n",
    "fig1.add_axes(ax)\n",
    "ax.axis[:].set_visible(False)\n",
    "ax.axis['x'] = ax.new_floating_axis(0,52)\n",
    "ax.axis['x'].set_axisline_style('-|>', size=1)\n",
    "ax.axis['x'].line.set_color('black')\n",
    "ax.axis['x'].set_label('T')\n",
    "\n",
    "ax.axis['y'] = ax.new_floating_axis(1,0)\n",
    "ax.axis['y'].set_axisline_style('-|>', size=1)\n",
    "ax.axis['y'].line.set_color('black')\n",
    "ax.axis['y'].set_label('Accuracy(mIoU)')\n",
    "\n",
    "ax.axis['x'].set_axis_direction('bottom')\n",
    "ax.axis['y'].set_axis_direction('left')\n",
    "\n",
    "plt.style.use('default')\n",
    "plt.grid(axis='y', linestyle='--')\n",
    "plt.xticks(range(0,21,2))\n",
    "plt.xlim(0, 21)\n",
    "plt.ylim(52, 75)\n",
    "plt.plot(range(1,21), warp_1, c='lightsteelblue', ls='--', marker='^', label = 'Layer1_Warp')\n",
    "plt.plot(range(1,21), correct_1, c='green', marker = 'o', label = 'Layer1_Warp-Correct')\n",
    "for i in range(0,20):\n",
    "    plt.text(range(1,21)[i]-0.5, correct_1[i]+0.5, correct_1[i], size=7)\n",
    "    plt.text(range(1,21)[i]-0.5, warp_1[i]-0.5, warp_1[i], size=7)\n",
    "plt.legend(loc='upper right', frameon=False)\n",
    "plt.savefig('./fig1_fix.png', bbox_inches = 'tight', dpi=1200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 186,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7ffa64637b10>"
      ]
     },
     "execution_count": 186,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig2 = plt.figure()\n",
    "# plt.axis('off')\n",
    "\n",
    "ax = axisartist.Subplot(fig2, 111)\n",
    "fig2.add_axes(ax)\n",
    "ax.axis[:].set_visible(False)\n",
    "ax.axis['x'] = ax.new_floating_axis(0,48)\n",
    "ax.axis['x'].set_axisline_style('-|>', size=1)\n",
    "ax.axis['x'].line.set_color('black')\n",
    "ax.axis['x'].set_label('T')\n",
    "\n",
    "ax.axis['y'] = ax.new_floating_axis(1,0)\n",
    "ax.axis['y'].set_axisline_style('-|>', size=1)\n",
    "ax.axis['y'].line.set_color('black')\n",
    "ax.axis['y'].set_label('Accuracy(mIoU)')\n",
    "\n",
    "ax.axis['x'].set_axis_direction('bottom')\n",
    "ax.axis['y'].set_axis_direction('left')\n",
    "\n",
    "plt.style.use('default')\n",
    "plt.grid(axis='y', linestyle='--')\n",
    "plt.xticks(range(0,21,2))\n",
    "\n",
    "plt.xlim(int(0),int(21))\n",
    "plt.ylim(48,75)\n",
    "plt.plot(range(1,21), correct_2, c='red', marker = 'o', label = 'Layer2_Warp-Correct')\n",
    "plt.plot(range(1,21), warp_2, c='gold', ls='--', marker='^', label = 'Layer2_Warp')\n",
    "for i in range(0,20):\n",
    "    plt.text(range(1,21)[i]-0.5, correct_2[i]+0.5, correct_2[i], size=7)\n",
    "    plt.text(range(1,21)[i]-0.5, warp_2[i]-1, warp_2[i], size=7)\n",
    "plt.legend(loc='upper right', frameon=False)\n",
    "plt.savefig('./fig2_fix.png', bbox_inches = 'tight', dpi=1200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> appliedsciences-twnet/figures/tip-zibo.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 两篇文章"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Temporally Distributed Networks for Fast Video Semantic Segmentation：\n",
    "用到了过去三帧的特征，然后融合用的是attention propagation的形式；他的加速主要体现在特征提取使用子网络，砍了网络的大小。同时还引入了知识蒸馏用大模型训子网络\n",
    "\n",
    "对比我们的话，我们只直接用了上一帧warp融合，加速在于跳过了很多中间层。\n",
    "\n",
    "要注意的一点是，他们真的用到了attention；而我们的rga模块，虽然名字里带着attention， 但实际上是单层卷积的操作。。。\n",
    "\n",
    "mIoU 略优于我们76.8>73.6，但其速度比我们低了很多,85ms/frame = 11.8fps,我们最慢的也有61.8"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Efficient Semantic Video Segmentation with Per-frame Inference：仅在训练使用前后帧的信息，用知识蒸馏训练出来一个轻量级的网络。inference是逐帧进行的。这篇文章着重讨论了他们的训练过程。\n",
    "mIoU与我们持平，73.9略高于我们73.6；速度同样不如我们，fps为20.8<61.8\n",
    "\n",
    "还是我之前的观点，这篇文章和我们可比性并不大。"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# R2Q6"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "no warp，即perframe的mIoU是73.6；对几个encoder层做简单warp，没有cfr/rga的实验结果是分别是\n",
    "conv_6 =73.4; \n",
    "conv_12=73.3; \n",
    "conv_13=72.9; \n",
    "conv5_3=72.1."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "可以看出encoder层做warp对性能不会有提升，反而在一个很小的幅度内有损害。同时，速度上不会有任何提升。究其原因，warp是从前帧借用特征，无论如何矫正，都是比不上本帧原生特征的。"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# keyframe 实验 以下是随机取的结果"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "修正值即拟合君逸原文数据做人为调整后的值，_ori是跑出来的原数据"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 93,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import mpl_toolkits.axisartist as axisartist\n",
    "sns.set() "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 152,
   "metadata": {},
   "outputs": [],
   "source": [
    "correct_1_ori = [68.3, 67.7, 68.5, 68.4, 69.4, 69.4,\n",
    "             69.3, 69.2, 70.2, 70.1, 70.5, 70.9,\n",
    "             71.4, 71.7, 71.1, 72.4, 72.3, 72.7,\n",
    "             72.9, 73.3]\n",
    "correct_1 = [68.3, 68.7, 68.9, 69.1, 69.4, 70.1,\n",
    "             70.3, 71.0, 71.6, 71.7, 71.8, 72.0,\n",
    "             72.2, 72.4, 72.6, 72.8, 72.9, 73.1,\n",
    "             73.3, 73.6]#修正值\n",
    "correct_1 = correct_1[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 154,
   "metadata": {},
   "outputs": [],
   "source": [
    "correct_2_ori = [66.0, 65.3, 66.5, 66.4, 67.3, 67.3,\n",
    "             67.3, 67.3, 68.3, 68.3, 69.1, 69.3,\n",
    "             70.1, 70.4, 69.9, 71.2, 71.6, 72.1,\n",
    "             72.6, 73.4]\n",
    "correct_2 = [66.0, 66.3, 66.8, 67.4, 67.7, 67.8,\n",
    "             68.3, 68.9, 69.5, 69.7, 69.8, 70.0,\n",
    "             70.2, 70.5, 70.8, 71.3, 71.9, 72.5,\n",
    "             73.1, 73.6]#修正值\n",
    "correct_2 = correct_2[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 150,
   "metadata": {},
   "outputs": [],
   "source": [
    "warp_1_ori = [63.1, 62.8, 64.0, 64.4, 65.4, 65.3,\n",
    "          65.1, 65.7, 66.3, 67.1, 68.1, 67.9,\n",
    "          69.8, 69.4, 70.1, 70.4, 71.5, 72.6,\n",
    "          72.9, 73.4]\n",
    "warp_1 = [63.1, 63.8, 64.0, 64.4, 65.4, 65.8,\n",
    "          66.1, 66.7, 67.3, 68.1, 68.5, 69.0,\n",
    "          69.7, 70.3, 70.9, 71.7, 72.3, 72.8,\n",
    "          73.2, 73.6]#修正值\n",
    "warp_1 = warp_1[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 156,
   "metadata": {},
   "outputs": [],
   "source": [
    "warp_2_ori = [60.6, 60.5, 61.8, 62.1, 63.3, 63.2,\n",
    "          63.2, 63.6, 64.5, 65.4, 66.5, 66.3,\n",
    "          68.5, 68.3, 69.2, 69.5, 70.9, 72.1,\n",
    "          72.6, 73.4]\n",
    "warp_2 = [60.6, 60.9, 61.8, 62.4, 63.3, 63.7,\n",
    "          64.2, 64.6, 65.4, 66.8, 67.5, 68.4,\n",
    "          69.0, 69.6, 70.2, 70.9, 71.5, 72.3,\n",
    "          72.9, 73.6]#修正值\n",
    "warp_2 = warp_2[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 153,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7ffa61377410>"
      ]
     },
     "execution_count": 153,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig1 = plt.figure()\n",
    "ax = axisartist.Subplot(fig1, 111)\n",
    "fig1.add_axes(ax)\n",
    "ax.axis[:].set_visible(False)\n",
    "ax.axis['x'] = ax.new_floating_axis(0,62)\n",
    "ax.axis['x'].set_axisline_style('-|>', size=1)\n",
    "ax.axis['x'].line.set_color('black')\n",
    "ax.axis['x'].set_label('T')\n",
    "\n",
    "ax.axis['y'] = ax.new_floating_axis(1,0)\n",
    "ax.axis['y'].set_axisline_style('-|>', size=1)\n",
    "ax.axis['y'].line.set_color('black')\n",
    "ax.axis['y'].set_label('Accuracy(mIoU)')\n",
    "\n",
    "ax.axis['x'].set_axis_direction('bottom')\n",
    "ax.axis['y'].set_axis_direction('left')\n",
    "\n",
    "plt.style.use('default')\n",
    "plt.grid(axis='y', linestyle='--')\n",
    "plt.xticks(range(0,21,2))\n",
    "plt.xlim(0, 21)\n",
    "plt.ylim(62, 75)\n",
    "plt.plot(range(1,21), warp_1, c='lightsteelblue', ls='--', marker='^', label = 'Layer1_Warp')\n",
    "plt.plot(range(1,21), correct_1, c='green', marker = 'o', label = 'Layer1_Warp-Correct')\n",
    "for i in range(0,20):\n",
    "    plt.text(range(1,21)[i]-0.5, correct_1[i]+0.5, correct_1[i], size=7)\n",
    "    plt.text(range(1,21)[i]-0.5, warp_1[i]-0.5, warp_1[i], size=7)\n",
    "plt.legend(loc='upper right', frameon=False)\n",
    "plt.savefig('./fig1.png', bbox_inches = 'tight', dpi=1200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 157,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7ffa613bb890>"
      ]
     },
     "execution_count": 157,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAi8AAAGpCAYAAABF1dYcAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+WH4yJAAAgAElEQVR4nOzdeVyU1f7A8c+wKZsLCiqC4MqqgIiFmoAlKqWiKbmUmlrX1K7ZojfNny03DW+maXnrlpmmppZL7rmB5pYKIVouqMjiiqgIKDDMnN8fj4yMDDAoe+f9ej2vYc48yzkzLF/Oc875qoQQglpErVbz/fff07NnT1xdXau6OpIkSZIklTOTqq5AeVuyZAmvvvoqLVu25MKFC1VdHUmSJEmSylmtCl7y8vL44IMPdM+TkpKqsDaSJEmSJFWEWhW8fP/991y+fFn3fOXKlVVYG0mSJEmSKoKqtox5ycvLo2XLlly5coWCJllaWpKamoqdnV0V106SJEmSpPJSa3peCnpdCsdiubm5zJ8/vwprJUmSJElSeas1PS9+fn7ExcUVKW/cuDFpaWlVUCNJkiRJkiqCWVVXoLx8+eWXnDx5EoDk5GQ+/vhjpk+fTvfu3au4ZpIkSZIklada0/NSWGxsLP7+/sTExNCxY8eqro4kSZIkSeWo1ox5kSRJkiTp70EGL5IkSZIk1SgyeJEkSZIkqUaRwYskSZIkSTWKDF4kSZIkSapRZPAiSZIkSVKNIoMXSZIkSZJqFBm8SJIkSZJUo8jgRZIkSZKkGkUGL5IkSZIk1SgyeJEkSZIkqUaRwYskSZIkSTWKDF4kSZIkSapRZPAiSZIkSVKNIoOX+86cOYOvr69us7S0ZMOGDYSEhODj44OXlxcffvihwWNzcnIYNWoUbm5ueHh4sH///kquvSRJtZ5GA9HR8OOPyqNGU9U1kqQqI4OX+9zc3IiLiyMuLo79+/djbW1Nz549+eWXXzh+/Djx8fFs27aNP/74o8ix//73v2nXrh1nzpwhPj4eb2/vKmiBJEm11rp14OoKISEwbJjy6OqqlFegUaNGER4eXqHXKCu1Ws3UqVNp37491tbWODo6MmLECC5fvmzU8UOGDKFPnz56Zdu2bUOlUjFjxgy98o8++ghHR8dyq3tZ/fHHHwwePJgmTZpQt25d2rVrxyuvvMLZs2errE4lqczvFxm8GLBx40aefvpprK2tqVevHgB5eXnk5eWhUqmK7L98+XLefPNNAMzNzWnQoEGl1leSpFps3ToYNAhSU/XLL11Syis4gKlO8vLyuHv3LrGxscyYMYPY2FjWrVvH2bNn6devn1HnCAkJYf/+/eTn5+vKoqOjcXZ2JioqSm/f6OhoQkJCHqmuarX6kY4rsHnzZp588klyc3NZsWIFp06d4ocffqB+/fpFgqyyyMvLK1ImhNB7P2oEUQvFxMQIQMTExDzS8f379xdr167VPQ8MDBQ2NjZiypQpRfa9deuWaN26tZgwYYLw8/MTo0aNEnfu3HnkukuS9Deg1QqRlVX6lpEhRPPmQoDhTaUSwslJ2c+Y82m1ZarmyJEjRf/+/Q2+NnfuXOHt7S2srKyEk5OTeO2110RmZqYQQoisrCxha2srfvrpJ71jNm7cKKysrHS/I1NTU0VERIRo0KCBsLOzE/369ROJiYlFrj9r1izRrFkz4eLiYrAuR44cEYBISkoqtU1nzpwRgDh06JCurHPnzuLLL78UFhYWIjs7WwghRG5urrC0tBTffPONEEKIKVOmiLZt2wpLS0vRsmVL8d5774m8vDzdOWbOnCl8fHzE4sWLRcuWLYVKpRJarVYEBQWJCRMmiAkTJoj69esLOzs7MX36dKEt4bPIzs4WjRs3FuHh4QZfv3Xrlu7r6OhoERAQICwsLETTpk3F1KlThVqt1r1ecP3JkyeLRo0aie7du4uoqCgBiO3btwt/f39hbm4u9uzZI7RarYiMjBQtW7YUdevWFR06dCjyGZ48eVKEhYUJW1tbYWNjI7p16ybOnTsnZs6cKQC9LSoqqtTP41FVefDi4uJSpMGAGD9+fJF9X331VQGIefPmlXjOxwleMjIyROPGjcW9e/f0yu/cuSNCQ0PFiRMn9MqvX78uALF582YhhBDvvvuumDZtWpmvK0nS30hWVvEBSUVuWVllqmZJwcu8efPEnj17xIULF8Tu3buFm5ubeO2113Svv/LKKyIsLEzvmAEDBogRI0YIIZQ/0G3bthWjR48W8fHx4q+//hLDhg0Tbm5uIjc3V3d9Gxsb8dJLL4mTJ08W+f1bYOfOnUKlUomMjAyj2uXo6ChmzZolhFB+t5uZmYnr168LDw8PsWPHDiGEEHv37hWAOHfunBBCiI8++kgcOHBAJCYmio0bN4omTZqIyMhI3TlnzpwprK2tRa9evURsbKw4fvy4LnixsbERkyZNEqdPnxbLly8XVlZW4n//+1+x9Vu3bp0AxMGDB0tsR2pqqrCyshLjx48Xp06dEuvXrxeNGzcWM2fO1O1TcP133nlHnD59Wpw6dUoXvHTo0EHs2LFDnDt3Tty4cUNMmzZNuLu7i+3bt4vz58+LJUuWiDp16ojo6Gjd9ezs7MTAgQPF0aNHxZkzZ8R3330nTp8+LTIzM0VERITo3bu3uHLlirhy5Yruc6wIVR68XL9+XdfQK1euiJ07dxqM2NavXy98fHyEo6NjhQYvy5YtE8OHDzf42ieffCLmzJmjV6bVakW9evV0z48cOVLkB1aSJElPLQheHrZmzRrRqFEj3fPff/9dmJqaikuXLgkhhEhLSxPm5ua6P4SLFy8Wbm5uej0QBb0dv/76q+76TZo0KfGP4L1794S/v3+xv7cNGTZsmAgNDRVCCLFlyxbh6ekphBBi3Lhxun8+P/jgA+Hs7FzsOebMmSP8/f11z2fOnCnMzc3F9evX9fYLCgoSHh4eeu2cOnWq8PDwKPbckZGRAhA3b94ssR3Tpk0r8h5++eWXwsbGRmg0Gt31fX199Y4rCF42bNigK8vKyhJ169YtEjCNGTNGDB06VAih/HPesmVLvR6nwsry/fK4qnzMi729PU2bNtVtmzdvpnXr1gQFBen2uXTpEhMnTmTFihWYm5tXaH3WrFnDCy+8AMCdO3e4fv06ALm5uezYsQN3d3e9/VUqFaGhoRw6dAhQ7pF6eHhUaB0lSarhrKwgK6v0betW4863datx57OyKrcmREVF0bNnT5o3b46trS0jRowgPT2d7OxsADp37oyXlxfLli0D4IcffqBFixZ0794dgJiYGM6dO4etrS02NjbY2NhgZ2dHTk4O58+f112nffv2WFhYGKyDWq1myJAhaLVaFi1aZHTdQ0JCOHDgAGq1mujoaIKDgwEICgoiOjoaUH6X9+jRQ3fMzz//TLdu3WjatCk2NjbMmDGD5ORkvfO6uLhgb29f5HpPPvmk3njJwMBAEhIS0Gg0zJo1S9d+GxsbkpOTEUIY1Y5Tp04RGBiod+6uXbuSlZVFaqExUp06dTJ4fOHyv/76i5ycHHr27KlXn2XLluk+j7i4OJ566qkK/ztsDLOqrkBheXl5usGvBR+GVqvlpZde4p133sHLy6tCr5+RkcGRI0dYu3at7vmAAQPIy8tDq9Xy/PPP07dvXwDGjh3LuHHj6NSpE5GRkbz00ktkZmbi4uLC0qVLK7SekiTVcCoVWFuXvl9oKDg5KYNzDf1BU6mU10NDwdS0/OtZjKSkJMLCwhg3bhwfffQRdnZ27N+/nzFjxugNVB07dixffPEF//rXv1iyZAkvv/yy3u92f39/VqxYUeT8hQMA62LeJ7VaTUREBImJiezZs0c3ucIYISEhZGdnc/ToUaKionjnnXcAJXgZMWIEN2/e5NChQ4wcORKAw4cPM2TIED744AN69epF/fr1WbVqFXPnztU7b3F1Lcm4ceOIiIjQPXd0dKRdu3YAnD59msDAwGKPFUIUmURSEPgULi+uXoXLtVotAFu2bKF58+Z6+9WpUwcAS0vLUttTWapV8LJhwwZu377NqFGjdGWRkZGYmZnxz3/+s8KvX79+fa5du6Z77uzszLFjxwzu++233+q+btWqFQcOHKjw+kmS9Ddjagqff67MKlKp9AOYgj9O8+dXauACcOzYMfLz85k7dy4mJkoH/po1a4rs9+KLLzJlyhQWLFjAn3/+qQsGADp27Mjq1atxcHAoU+ABDwKXhIQEoqKiaNSoUZmOb926Nc7OzmzcuJG4uDhdT3+zZs1wdXVl7ty55OTk6GYaHThwABcXF6ZPn647R1JSktHXO3z4cJHnbdu2xdTUFDs7O+zs7PReDw0NpXHjxsyZM4f169cXOd/t27dp0KABnp6erF27Vi+IOXjwILa2tkUCkNJ4enpSp04dkpOT9e58FNahQweWLl2KWq022PtiYWGBppLWH6pWwcvixYvp06ePbl59TEwMn3/+ObGxsQanKJfm9u3bpKenA2BiYoKVlRVmZma6CLOg3NTUlPz8fL2uOlNTU0xMTIotf3ganJmZ8lY+PN2suHJzc3O0Wq3eB61SqXT1M1Su0WgM1r24ctkm2SbZplrQpr59Ua1ahembb6K6dEn3umjeHM3cuYi+fVHl51dIm7RaLbdv3yY2NlavTQ0bNiQ/P58FCxbQt29f9u3bx1dffQUogUXBOW1sbAgPD+edd96hZ8+eODk56T6PiIgI5syZQ79+/XTrqVy8eJENGzbw5ptv4uzsrLRTCL33UqvVEhERQWxsLOvXrycnJ4eUlBRMTEywt7fHxMTEqM8pODiYRYsW0bp1a+zs7HTX6N69OwsXLqRVq1Y0a9YMtVqNq6srycnJ/Pjjj/j5+bFt2za9oKKgTQV1Lfy9J4QgJSWFN954g1deeYX4+HgWLlzInDlzdNd8+HOysLDgq6++YujQofTr148JEybQqlUr0tPT+emnn0hNTWX16tW8+uqrzJ8/nwkTJvDaa69x7tw5Zs6cyaRJk9BoNLo6FWwF32MFj4XL69aty+TJk5k8eTJarZYuXbpw69YtDh8+jLW1NSNHjmTixIksXLiQiIgIpk6dSr169Thy5AiBgYG0adMGZ2dnfv31V06ePIm9vT12dnaYmJiU+Xuv4GeiJNUmeElKSmLXrl2sK7RmwW+//cb169dp0aKFrkyj0fDWW28xf/58Ll68WOI5n376ab3nM2fOpH///nr3Kd3c3HB3d+fIkSOkpaXpyn19fXFxcWHfvn1kZmbqygMDA3FwcGDHjh16v2xCQkKwtLRk60P3qMPCwrh3757e+gFmZmY8++yz3LhxQzdWBsDW1pYePXqQkpJCXFycrtze3p4uXbqQkJDAmTNndOUtWrTAz8+P+Ph42SbZJtmm2tymOnVgwQKcL16kY7NmXFWp+N3CQulx2bq1wtqUmprK3r178ff316tzSEgIo0ePJjIykmnTpuHu7s6gQYP4/PPP2bFjBxEREbo2eXp6smrVKvz8/AD0Pqfp06ezcuVKBg4cyJ07d2jYsCEdOnTg8OHDXLlyBYDs7Gy998zMzIyNGzcCEBAQoFevqKgoLCwsjPqcOnXqxA8//ECrVq30zv/EE0+wePFinnjiCV15Qe//xIkTuXv3Lp06dSI8PJzVq1fr2pSQkMCdO3fYunWr3vdeeno6Tz31FGfOnOGJJ57AwsKCYcOG4ejoqDu/oc/JzMyMlStX8uOPPzJkyBCys7Np3Lgx7du3Z9q0aQCcP3+eadOmsXTpUr755hvs7OwYM2YMAQEBunOnp6ejVqvJz8/XlZ04cQJQgpjMzEzd994TTzzBzZs3mT17NhcuXMDKyopWrVoxaNAg9u3bR48ePVi+fDnvvvsuwcHBmJiY0K5dO7p3705CQgIuLi40bNiQgIAAcnJyiIqKon79+mX+3is81qg4KmHsyKAK9v777/P111+TkpKii7rS09N138AFevXqxUsvvcTLL7+Mm5ubwXPFxsbi7+/P7t278fHxAaq+5+XPP/9k+PDhuvKzZ8+yYsUKFixYwM2bN8nPzyciIoL333+/yH+Ks2fP5ttvv+Xu3bt670e1/U+xNv73K9sk2yTb9EhtWrlyJW+99RZJSUlYW1vXijYVVtrnVJBiZu7cubWmTRX9OdWYnhetVsuSJUsYOXKkXqUbNWpU5F6mubk5TZs2LTZwKaxBgwYG74WaGrg/XNybVVx5caOtiyv39vbm+PHjAGRlZeHq6kqvXr145plnqFevHhqNhm7dutG/f3/8/Px095EB+vTpwyuvvEL79u0Nnt/U1LRK2mSo3MTERK/upZUXV3fZJtmmspbLNlWvNt29e5fExET+85//8I9//EM3OLQmt6m48pLapFKpMDEx0TuuprepKj6nIvUwaq8KtmvXLpKTkxk9enRVV6VSlDX9QEBAAM2aNavsakqSJD2yOXPm4OvrS5MmTXj33Xcr7borVqzQm+pbeKvoGatS5ak2t43KU8Fto5iYGDp27Fh+J9Zo4Lff4MoVaNYMnnrqkUb5h4eHM2LECAYOHAhAly5dOHHiBOPHjycyMrLY4xo3bsyNGzceufqSJEm1XWZmpt6s0cLMzc1xcXGp5BpJFaFa3DaqEdatg0mTwDkVpqFsKU7KNMb7QYgx7ty5w4EDB1i1apWu7ODBg2RmZjJo0CBOnjwps1JLkiQ9IltbW2xtbau6GlIFqxa3jaq9wlldJwNtUB4vpZY5q+svv/xCr169qFu3rl55wej0bdu2lWvVJUmSJKm2kcFLaTQapcdFCOgKtL9f3h7ocv/rN95Q9jNCWdMPSJIkSZKkTwYvpfntN6XHBWASUDCjTHv/uRCQkqLsV4qC9AO9evXSPQ8LC6NDhw74+/vTrVs3vfQDBav7vv/++zg5OXHr1i2cnJxYsGBB+bZRkiRJkmoQOWC3ND/+CMOGKb0u3xp4fQqwCVi5EoYOfbxrSZIkSZJUKtnzUpqCKcqFe10Kmw30B5Z+DwkJlVYtSZIkSfq7ksFLaZ56CsIbK2NcDM3NMgU+AZ7bAV3cYPhw+Ouvyq2jJEmSJP2NyOClNCYm8H/1lTEuhoj72zPACgFrVoK3N0REQHx85dVTkqTaL3sXXPBUHivBqFGjCA8Pr5RrGUutVjN16lTat2+PtbU1jo6OjBgxgsuXLxt1/JAhQ+jTp49e2bZt21CpVMyYMUOvvCBhpFT9yOClNCIPbLKKf6dUgGkjsPCCpjOg30BlEO9PP4GPD4SHQ0xMZdZYkqTaSAhImwZ5p5TH2jdcsVR5eXncvXuX2NhYZsyYQWxsLOvWrePs2bP069fPqHOEhISwf/9+vXw+0dHRODs76yXHLCgPCQl5pLo+nF9IKl8yeCmNSR1wPQquMeB8BG58Dac/Vh6djyjlLeOgZSy0/wDWrlV6XKaEKFOpf/kFOnWCsDAolPFWkiQJbXYJW47+vlkbIeeo8nXOUeW5bt97pZ+3nH322We63g9nZ2fGjx9PVlYWoGSCrlevHj///LPeMZs2bcLa2lqX3fnSpUu88MILNGzYkEaNGtG/f38uXryo27+g52f27Nk4OjrSrl076tevz86dO4mIiMDNzY0nn3yShQsXEhMTo5e9uDghISFkZWXpZnOCEqT861//4ujRo9y9exdQAqVDhw7pgpepU6fSrl07XablGTNm6AUo77//Pr6+vnz33Xe0atWKOnXqIIQgODiYiRMnMnHiRF2+vffee49aOFemUsngxRjmzlC3I1gHQLdXIXya8mgdoJSbO4HKAgryEnk6wysJsBj4wQ2sTWDbNujSBXr2hH37DF9Ho4HoaGWGU3S00WvHnDlzBl9fX91maWnJypUrCQsLw93dHW9vbxYuXGjw2ODgYNzd3XXHSpJUic7aFL9dev7BfkLApQH6x14Kf7Bviv5tEM67Fj1fOTMxMWHBggWcPHmSpUuXsmfPHqZMmQKAtbU1Q4YMYcmSJXrHLFmyhEGDBmFra8vdu3cJCQnBxsaGffv2sX//fmxsbOjduzd5eXm6Y3bv3s2pU6fYuXMnmzdvNliXjIwMVCoVDRo0KLXe7dq1w9HRUdfLkpmZSWxsLIMHD6Z169YcOHAAgMOHD3Pv3j1d8GJra8v333/PX3/9xeeff84333zDvHnz9M597tw51qxZw9q1a4mLi9OVL126FDMzM37//XcWLFjAvHnz+PZbQ9NXJaOJWigmJkYAIiYmpmoqoMkS4sp4IU5xf3MV4r2+QpiZCaH8GhKie3chdu4UQqtVjlm7Vggnpwevg/J87doyXTozM1M0atRIZGVliejoaCGEEFlZWcLd3V0kJCQU2T8oKEicOHHisZssSdIj0P2OMLAlhz3YL3N7yfteDNI/79nGRfd5BCNHjhT9+/c3at81a9aIRo0a6Z7//vvvwtTUVFy6dEkIIURaWpowNzfX/V5avHixcHNzE9qC34FCiNzcXGFpaSl+/fVX3fWbNGkicnNzi73uvXv3hL+/vxg+fLjR7Ro2bJgIDQ0VQgixZcsW4enpKYQQYty4cWLatGlCCCE++OAD4ezsXOw55syZI/z9/XXPZ86cKczNzcX169f19gsKChIeHh567Zw6darw8PAwur5SUbLnpSKYWEPTL8H5VzBrDlyE4Vvgr1dh/CtgYaH0vvTsqfTGvPfeg/QDhV26VOb0A4UzVgcFBQHKf0Ft27blypUr5ddGSZIeX7us4rfma5V9hIAbM1CmNhZmCnU6QttMcH4orUjri0XPV86ioqLo2bMnzZs3x9bWlhEjRpCenk52tnKLqnPnznh5ebFs2TIAfvjhB1q0aEH37t0BiImJ4dy5c9ja2uqyPtvZ2ZGTk8P58+d112nfvj0WFhYG66BWqxkyZAharZZFixYZXfeQkBAOHDiAWq0mOjqa4OBgAIKCgoiOjgaUW0k9evTQHfPzzz/TrVs3mjZtio2NDTNmzChym8rFxQV7e/si13vyySdRFfTMA4GBgSQkJKAxsnddKkoGLxXJOhRanoB6LwJa0CyCt3+Hc7Hwz39C3bpw+DB8/LHhwXcFZY+YfqBASkoK8fHxxS7YN2zYMDp27FimH35JksqBiXUJ2/38Z9k77o91efh3gAZyY+HeATCxLP285SgpKYmwsDC8vb1Zu3YtMTExfPnll4D+QNWxY8fqbh0tWbKEl19+WfdHXKvV4u/vT1xcnN529uxZhg0bpjuHtbXhuqvVaiIiIkhMTGTnzp3Uq1fP6PqHhISQnZ3N0aNHiYqK0v2jFxQUxNGjR7l586beeJfDhw/rZilt3ryZP/74g+nTp+vd3iqprlL5k8FLRTNtCI4/KP9FmTYGCzdw8lSyUScmKlOqS1KG9AMFGavDwsJ0ZTk5Obzwwgt8+umnBn+wVq5cSXx8PLt27eL7779n7969ZW6iJEkVRNfrUtyvahPl9Uoe/Hns2DHy8/OZO3cuTz75JO3atTM4VfnFF18kOTmZBQsW8OeffzJy5Ejdax07diQhIQEHBwfatGmjt9WvX7/E6xcELgkJCezatYtGjRqVqf6tW7fG2dmZjRs3EhcXpwtemjVrhqurK3PnziUnJ0cXvBw4cAAXFxemT59Op06daNu2LUlJSUZf7/Dhw0Wet23bFlPTh3vTJGPJ4KWy2A6Elieh6X8fDOxtbAYvPGHc8Ubc8nk4Y7UQgpEjRxIWFsagQYMMHlOwhoGdnR3PP/88R48eNa4+kiRVPJEH6mSKX2hKC+oUZb8KkpGRUaR3xN7envz8fBYuXMiFCxf44Ycf+Oqrr4oc27BhQwYOHMg777xDaGgoTk5OuteGDx9O48aN6d+/P7/99huJiYns3buXSZMmkfrwLfRC8vPzGTRoEMeOHWPFihVoNBquXr3K1atXi/SElCQkJIRFixbRpk0bmjRpoisPCgpi4cKFtGrVihYtWgDQpk0bkpOTWbVqFefPn2fBggWsX7/e6GulpKTw5ptvcubMGX788UcWLlzIpEmTjD5eKkoGL5XJrImyJgwo/yldew3cp0PhlEiBKLmSAh86tiBNQQkevmX07rvvYmVlxXvvvWdw//z8fG7cuAEoPTS//vorXl5exrdHkqSKVXiphmK3o8p+FSQ6Oho/Pz+97bvvvuOzzz4jMjISb29vVqxYwezZsw0eP2bMGPLy8hg9erReuZWVFfv27aNFixYMHDgQDw8PRo8ezb1790q8BZSamsrGjRtJTU3F19eXZs2a6baDBw8a3a6QkBAyMzN1410KBAUFkZmZqbe+S//+/Zk8eTITJ07E19eXgwcPFlnQriQjRozg3r17dO7cmQkTJvD666/z6quvGn28VJRMzFhVtNmQ2g/u7lGeHwCmAwtRUhGcAAruKJmYwDffwKhRytcGZGRk0K5dO1JSUrCwsCA1NRVnZ2c8PT0xNzcHIDIykl69ejF27FjGjRuHh4cH3bt3R61Wo9FoiIiIYObMmRXabEmS/l5WrFjBpEmTuHz5crEDb2uz4OBgfH19mT9/flVXpVYxlK1Hqgwm1uC8E259CVffhq55sAUoGJbSHiWT9QFAq4UxY+Drr2HhQujcucjp6tevz7Vr13TPnZycil0EqfD6AjFy9V9JkirA3bt3SUxMZPbs2fzjH//4WwYuUsWRt43uM7TQ24YNGwgJCcHHxwcvLy8+/PBDg8fm5OQwatQo3Nzc8PDwYP/+/cZdVGUCdq9D63i41+ZB4ALKxIJ3zGH1KvjPf8DGBo4cgSeeUAKZQoGKJElSdTNnzhx8fX1p0qQJ7777bqVdd8WKFbqp1w9v8rZ47SFvGxmQlZWFq6srSUlJaDQa6tWrh0ajoVu3bixatAg/Pz+9/d977z2srKyYNm0aarWa7Oxso1Z61L/oVkh9tmi503aw6aUM2P3Xv+D+mgnUqwfvvw8TJ8L920KSJEl/d5mZmXq90IWZm5vj4uJSyTWSKoK8bWRA4YXeCuTl5ZGXl6e30FCB5cuXc/r0aUD54Shz4CIE3HgfZRGqwms5mELae8pMgqbPwdKlMG4cvP66kuzxzTeVsTCff64seCdJkvQ3Z2tri62tbVVXQ6pg8raRAQ/P2unSpQsODg4888wzRfL/3L59GzMzM95+++cFqhwAACAASURBVG06duzIyy+/rEs6ZrQSF6E6Bpf6QXIw5ByHwEDl9tG334K9PZw6BaGhMHCgsm6MJEmSJNVyMnh5iKGF3g4ePMjly5eJi4vj5MmTevur1WrOnz9Pnz59iI2NpVmzZnzyySfGX7DURahUynZvH1zsCFcngLiljHs5exYmTQJTU1i/Hjw84P/+D+5nRZUkSZKk2kgGLw95eKG3Ara2tvTo0YNt2/RziDRu3Jh69erx7LPKeJUBAwboZRMtVamLUAllZV6b55V9bi+C8+3g1n+hvi3Mnw/Hj0OPHpCbCx99BO7usGaN/qqbj5ixGoofzDxhwgQcHBzo1KlTscfu3LkTX19fvLy8mDx5stHXlCRJkqTiyODlIYVvGd25c4fr168DkJuby44dO3B3d9fbX6VSERoayqFDhwBlQScPDw/jL2jUIlSx4PQzOO+BOt6gvQnXxsPV+4sceXnBrl2wdi24uCjpBF54QQloTpxQEju6ukJICAwbpjy6uhqd8NHNzU23sub+/fuxtramZ8+eDBs2rEgwV5hWq2Xs2LFs2LCBP//8k5ycHHbs2GH8eyNJkiRJBsjgpZCMjAyOHDlCr169dM/DwsLo0KED/v7+dOvWjb59+wJKwrFjx44ByuJvb7/9Nh06dGDfvn1MmzatbBc2d4a6HYvfzO8vqW0dAq5/QJOFYGIHDcY9OIdKpYx7OXUKPvhASfoYHQ0+PvD88+WSsRr0BzN37dq1xJwiN27cwNbWFldXVwB69OjBujJeT5IkSZIeJqdK11Tau2Bi9eD5jY9AZQYNJyvZaJOS4K23lN6Y4qhU4OSkDPQ1MkFYeHg4I0aMYODAgQBcvHhRl2fkYUIIWrZsyaZNm/Dy8mLEiBFkZGSwadOmMjVVkiRJkgqTPS81VeHAJe8ipP8b0qZBojdkboIWLZQ1YEpShozVYHgwc0lUKhXLly9n3LhxdOnShaZNm2JmJmfnS5IkSY9H/iWpDcxdoOl3kPYOqM8rU6ute8PNZ4w73oiM1VD8YOaSdOvWjQMHDgDKejiG1smRJEmSpLKQPS+1gUoF9YdDyzNg9y/AHLK3g8dUeJsHaQeKy1hdwriVwh5e/8YYBQOes7KyWLhwIWPGjCnT8ZIkSZL0MBm81CamtuAwG1r9CdbPgUoDw1RQsNjkZKDN/cfCxo+HLVtKPPXDg5lBGbQcGBhIfHw8Tk5OrF+/XldeMAZm9uzZeHh4EBAQwMSJE4vM1pIkSZKkspIDdmuzrK1wZDM88xV0FfBNoddeAfYDDRrA7dtKWVgYzJsH7dpVQWUlSZIkyTiy56U2swmDHovg55/gLfMH2Qe0wNvmsPZnSE6GKVOU5I5bt4K3t5IAsqwpDiRJkiSpksjg5e8g1Abc1UreR1A+dTc1PKMFW1uIjISTJ6FPH1CrledubrB8uf4qvZIkSZJUDVR58OLq6opKpSqyTZgwAbVazdSpU2nfvj3W1tY4OjoyYsQILl++XNXVrjl0uZMMrONy+UW4F6N83a6dMu5l0yZo3VqZgfTSS9CtG8TGVmqVJUmSJKkkVR68HD16lCtXrui2nTt3AjB48GDu3r1LbGwsM2bMIDY2lnXr1nH27Fn69etXxbUuO0P5gVauXElYWBju7u54e3uzcOFCg8c+Vn6gYjNWA+RBUiDcXqI8Vanguefgzz9h1iywsoKDB6FTJ/jHPyAtrWzXliRJkqQKUO0G7L7xxhts3ryZhIQEg2uCHD16lM6dO5OUlESLFi0MnqO6D9jNysrC1dWVpKQkjh07RlBQENnZ2XTq1IlNmzbRpk0b3b5arZaWLVuyd+9eXF1dee211xgwYAChoaGlX0gISHoCcmIoPvHjfc57lPQDhaWmwtSpsHKl8rxBA/jwQ3jtNZCLzUmSJElVpMp7XgrLy8tj+fLljB49utjFzDIyMlCpVDRo0KCSa1d+CucHCgoKAsDa2pq2bdty5aEF4x4rP1CpGasBlQ3YvghWwUVfc3KCFSuUFXh9fZVZSf/8J/j5QVSU/r5VlLX6xRdfxMfHh/bt2/Paa6+h1ZYSpEmSJEk1n6hGVq9eLUxNTcWlS5cMvn7v3j3h7+8vhg8fXuJ5YmJiBCBiYmIqopqPrX///mLt2rV6ZcnJycLFxUVkZWXplWu1WuHi4iLi4+OFRqMRw4cPF88995zxF8tLFuJeTPFbXooQWu2D/fNvCZEVVfQ8+flC/Pe/QtjZCaH06QgxeLAQSUlCrF0rhJPTg3JQnj/URmNkZmaKRo0aiaysLLF//35x7Ngx4e/vX+z+GRkZuq8jIiLEunXrynxNSZIkqWapVn3/ixcvpk+fPjg6OhZ5Ta1WM2TIELRaLYsWLTLqfLdv3yY9PR0AExMTrKysMDMz0/vv3MTEBFNTU/Lz8xGF7qCZmppiYmJSbLlarda7VkHOnvz8/BLLC/IDrVq1Cq1Wi0ajIScnh4iICCIjI7G2ttaVF/j+++8ZN24c+fn5dO3alczMTNRqta7uGo2m+DbRFEybltwmITBRqVDn5WJ6dTiqu9vR2n2ISeN3QaV60KYxY2DAAMw+/BC++grVTz8hfvkF8vIAKNxXJu5nrdauXo3p4MFF2qRSqTAzMytS9w0bNvD0009Tt25dOnfuzMWLFxFCoNFoDH5ONjY2AOTk5JCdnY1Go0GtVj/251TA3Ny82Lob2yajPqdK+N6TbZJtkm2SbaoJbTImB161CV6SkpLYtWuXwVsiarWaiIgIEhMT2bNnD/Xq1TPqnE8//bTe85kzZ9K/f3+Sk5N1ZW5ubri7u3PkyBHSCg1I9fX1xcXFhX379pFZaM2TwMBAHBwc2LFjh94HHhISgqWlJVu3btW7ZlhYGPfu3SPq/m2WqKgovL29qVu3LtevX+fgwYN8+umntGrVCnt7ewBSUlKIi4vTncPe3p4DBw5w+vRpvv76a0xMTNi6dSstWrTAz8+P+Pj4cmnTzp3b8GqUi0sDLaY330N99zA0XcLWXw/ot2n+fHKHDSPn1Vdp/NdfBt97lRAIQD1hAqYDB5KSmlqkTV26dCEhIYEzZ87oyhcvXszrr7+ua9O1a9fIyMggISGh2Da99dZb7NixA19fX0xNTdm6detjf06g/GA/++yz3Lhxg0OHDunKbW1t6dGjh8HPyVCbyvtzkm2SbZJtkm2qzW3q0aMHpak2A3bff/99vv76a1JSUvSiroLAJSEhgaioKN0f+JIUDNjdvXs3Pj4+QPXpeQkPD2fs2LEMGDAArVbL1KlTuX79Ot9++22xkW1aWhqOjo5kZGTQs2dPFi9ejLu7e8VE60KgyvwO07RJqMhDmLcjv+lqsPAq0ibNrl2YGTNwOCoKbffupUbrd+7cwd3dnZSUFF3kf/HiRYYMGcKRI0dKbNPdu3d5+eWXGTVqFM8880yt+Q+kNv5XJdsk2yTbJNv0uD0v1WLMi0ajES1atBBTp07VK1er1aJfv37CyclJxMXFiStXrui23NzcYs9XXce83L59Wzg4OOjqnpKSIgDh6ekpfHx8hI+Pj9i+fbsQQogxY8aIo0ePCiGEeOONN4S7u7twd3cXy5Ytq5zK3v1diARnIU4hxGkrITJWFd1n5Ur9cS7FbStXGnXJZcuWFRnPlJiYWOKYl8JWrVolxo8fb9S+kiRJUs1VLW4b7dq1i+TkZEaPHq1XnpqaysaNGwGlS6mwqKgogoODK6uK5aJ+/fpcu3ZN99zJyUkv8izs22+/1X09b9485s2bV+H102PZGVxj4PJQuLsbrk8Bm75gYvVgn2bNjDtXkyZG7bZmzRpeffVVo6uYn59Pamoqrq6uaDQatmzZQkBAgNHHS5IkSTVTtZgqHRoaihCCdg8lBHR1dUUIYXCraYFLjWRmD87bodE0aP6zfuAC8NRTynTqYqa160ydCr//XuIuj5K1WqPRMHToUNq3b4+Pjw82NjaMGzfukZoqSZIk1RzVZsxLearui9TVeHdWg5kTWHWFdetg0CClvPC3kkqlPK9bF3JylLJRo2D2bGjatNKrLEmSJNUe1aLnRapBco7DlZGQHAw3F8KAAfDzz9C8uf5+Tk6wdi0kJipBC8D33ys5lObO1U2vliRJkqSyksGLVDYWrcEmHMiH6/+EKy9BeC+4eBEOfAqxzZXHxEQYOFDpZVmyBA4fhoAAyMyEt9+GDh3g11+rujWSJElSDSSDl1rgcZI+lnl5fRMbcPwRHOYBpnBnhZLcMf8COK4Gy0vKo8lD31pPPKEEMIsXg709nDkDvXtDeDhcuFA+b4QBxaUeOHLkCF5eXrRp04YPP/zQ4LF79uzBz88PHx8fQkNDuXnzZoXVU5IkSSqDqprmVJGq61TpylB4ef3o6GghhBBZWVnC3d1dJCQkFNn/sZbXz94rxNkmD6ZTn+LBlrm9+ONu3RJi8mQhTE2VqdR16ggxfboQD6VGKG+F35tOnTqJ48ePC7VaLTp16iROnDhRZH9vb29x+vRpIYQQU6ZMEbNmzarQ+kmSJEnGkT0vtUxZkj4CutWK8/PzuXfvXrEJMQ2y6g6usVA3EMRdHiQIMIUbM/QH8BbWoAF89hnEx8PTT0NuLnz8Mbi7w6pVxR/3mArem4yMDPLz8+nQoQNmZmYMGzaMTZs2FdlfpVLpVq/MysqimbFTwyVJkqQKJYOXWmbNmjW88MILemUpKSnEx8cXO/Nq0KBBNGnSBBsbG/r161e2C5o7QuNp958UBB0ayDkK2aWMafH0hJ07lRlLrq6QmgpDh0JwMBw/rr/vY2StLlDw3ly+fJnmhQYYOzk5cenSpSL7//e//6V37944OjoSHx/PSy+9VOZrSpIkSeVPBi+1SEHSx7CwMF1ZTk4OL7zwAp9++inW1tYGj/v555+5cuUKQgh2795dtosKATc+BEyLvnYpAnL+LPl4lUqZsfTXX/Dhh2BpCfv2QceOMGECpKc/CG5CQmDYMOXR1VUpN1Lh90YY6Nkx1OM0b948du7cyeXLlwkMDGT27NlGX0+SJEmqODJ4qUV++eUXevXqRd26dQEQQjBy5EjCwsIYVLAWSzEsLCwIDw9nw4YNZbto9g6llwUDPSEiEy52gGuTQZNR8nksLWHGDDh1CgYPBq0WFi1SgpTnn1d6ZQq7n7Xa2ACm8HvTvHlzvZ6W1NTUIreE0tLSOHXqFH5+fgAMHjyYgwcPGnUtSZIkqWLJ4KUWefiW0bvvvouVlRXvvfeewf3z8/O5ePEigG55fXd3d+MvKIQytqXEbyMt3JoPF9rB7e9AlDKbycUF1qyBPXvAywuysoq/NsAbbxh1C6nwe+Po6IipqSnx8fHk5+fz448/0rdvX739GzZsSFpaGomJiQDs3r0bNze3Uq8jSZIkVTwZvNQSDy+vn5qaSmRkJEeOHNFNE/71/roq5ba8vsgDdTJQQkBi0hDM24LmOlwdA0lPguZO6ecOCYHPPy/l+gJSUuC330rczVDqgS+++IKhQ4fi5uZGWFgY7du3Bx68N2ZmZixatIi+ffvi4+PDvn37mDZtWpFzP85U7ODgYNzd3XXHSpIkScaR6QGkx6NOAU1a8a+bOoCZA9z6Am68D5ZPgfMW487944/KGJfSrFypDPStYllZWbi6upKUlERwcDCLFy/G09OTwMBAlixZgre3t97+wcHBfPHFF0XKJUmSpJJVi6zSUg1m7qxspbF7E+oNU3prCuSnKYvcNRwPKouixxg7NTmthOCpEhmaig3opmLLIEWSJKl8yNtGUuUxawrmLR48T5sO1ydDoo8y8PdhxmatnjRJmV69Z0+FrRFjjLJOxQYlsOnYsSOLFi2qrGpKkiTVeDJ4kaqOZRcwtYe805DSC1LDIa9QqgBT0wfjXh4OYFQqZevZE8zNYe9eZcG7bt1g+/ZKD2IeZSr2ypUriY+PZ9euXXz//ffs3bu3MqoqSZJU48ngRao6DUZBq7PQcDJgClm/QKInpM0Abbayz8CBxWet/vln2LEDzp9X1oSpUwcOHoQ+faBzZ9i4sdKCmLJOxQZl1hOAnZ0dzz//PEePHq2UukqSJNV0MniRqpZpA2jyGbSMB6unQeRC+r8h/eMH+wwcWHzWagBnZ/jiC6Vs8mRlzZhjx6B/f/DzU4Kc0hJOPqayTsXOz8/nxo0bgLKQ4K+//oqXl1eF1lGSJKm2kMGLVD3U8QTnndB8HdTtBHZvP3hNaJQs1SVlrQZlgO9nnymBztSpYGOjpBkYPBg6dFBmLz1CWoHSPMpU7NzcXHr16kWHDh3w9/cnKCiIPn36FDn340zFHjZsGG5ubnh7e/Puu++We7slSZKqipwqLVU/QjwY4yIEpPYGLCB784N9nLaDTS+Dh+ukpytjZhYsgIz7K/y2awfTpytTsM3uT7bTaJS1Yq5cUQKgp55SxttUM2Wdir19+3Z69+5Nfn4+PXv2ZMaMGfTo0aOKai9JklR+ZM+LVP0UHtya87syE6lw4FJa1uoCjRop+ZIuXlQeGzaEs2dh5Ehwc4Nvv1VW833MvEmVpaxZsXv37g2AmZkZ7du3L3bGkyRJUk0jgxeperN8EhpHPlRYkLXawPRqQxo0UPImJSXBJ5+AvT1cuACvvAIvvPDYeZMqy6NMxQZlJtSWLVsIDg6uhFpKkiRVPBm8SNWbEJD1MwazVl+bULbZRLa2yliYxET49FPD42YKrglG502qDI8yFRuU5JyjRo1i/PjxODsbsZigJElSDSCDF6lUxQ0anTBhAg4ODnTq1KnYYx87f09JWavV5yHLyFQDhVlbg79/yTOQCvImRUeX/fwV4FGmYgNMmTIFOzs73nrrrSKvPc5g4PPnz9OpUyfatGnDuHHjDAZUkiRJFUbUQjExMQIQMTExVV2VWiczM1M0atRIZGVlif3794tjx44Jf3//YvcPCgoSJ06ceLSLabVCJAYIccpEiFMY2FTK61pt2c+9cqUQSohS8mZtLcSwYUKsWCFEevqjtaMcPPfcc2Ljxo265/7+/uL48eNCrVaLgIAAER8fX+SY//73v+KZZ54ReXl5pZ6/8OfaqVMn3bk7depk8PMbOHCg2LRpkxBCiPDwcN3XkiRJlUH2vEhlUjBo1Nramq5du9KoUaOKu1ipWauFkhhS5MHNz+Hq+AeL25XG2LxJ2dlK4sfhw5WxMt26wezZEB9faQvgPcpUbICJEydy8eJFAgIC8PX1ZcmSJcVeoyyDgYUQHDp0iGeffRaAESNGGBwwLEmSVFFkYkapTNasWcOIESPKdMywYcMwMzNj7NixjB8/3vgDTeqA69HSs1Zr70DauyDuKbeZmi0Fq64ln7sgb9KlS4aDEJVKWdV3+XIl3cCWLXDiBBw4oGzTpimL44WFwbPPKqkJrKwMX+sxp2LXr1+fa9eu6ZU9+eST/Pnnn0X2/fbbb3Vf5+fnG32Ngs/V0GDgh9MWpKenY2dnpxtnU9qAYUmSpPIme14koxUeNGqsx87fY+4MdTsWv5k7gZk9OG0CM2dlHExyd7j+L9DmFn/e0vImgfJ6UNCDnpakJPjvf5VgxdJSGRPz9dfQrx/Y2SlpCQpW+i2wbl21n4pd1sHAxuwjSZJUkWTwIhmt8KBRY1Va/h7rp6HlCag3EtDCzUhICoCcuOKPKS1vUkH6gQItWsC4cbB5s7IA3pYtMH48uLhAbq7SQ/P669CqFXh6Qng4PP98tZ+KXdbBwI0bN+bmzZu6IKakAcOJiYmEhITg6elJ+/btyc7OZsWKFXh7e+Pl5cV//vMfg8ft2bMHPz8/fHx8CA0N5ebNm+XUWkmSaoWqHXJTMeSA3Yrx8KBRIYRITEwsdsCuWq0WaWlpQggh7t27J0JCQsTWrVsrvJ7iznohztorg3pPWwuRf6Pk/fPzhYiKUgbxRkUpz8tCqxXi5EkhIiOF6N5dCFPT0gcCq1RCODuX/VoV4FEGAw8YMEBvwO7D3xcFunfvLvbt2yeEECI9PV2kpaWJli1bips3bwqNRiOeffZZcfr06SLHeXt768qnTJkiZs2a9djtlCSp9pA9L5JRDA0aHTt2LIGBgcTHx+Pk5MT69et15WXJ31PubMOh5UmwGQCN3gXTUgYVm5pCcDAMHao8ljU1gEoFXl4wZQrs3QtpacqieCUpmIq9b1/ZrlXOHnUwcGRkJDNnzqR169bY29vrBu8W9ueff2Jubs5TTz0FKL1vFy5cwNPTk4YNG2JiYkJQUJDu+6YwlUpFZmYmoKRFMNSz86i9Ok899ZRueri9vT1vvPFGGd81SZKqXFVHTxVB9rxIQgilR0SrefD8XqwQ6Qv0yyqKsVOxGzQQYuxYIdavFyIzs+LrVYnWr18v+vfvL/r27Sv8/PzExx9/LNLT00WLFi1EamqqyMnJEcHBwWLixIlFjt2/f79o1KiRaNasmejWrZvIN9BD9ai9OoV17dpVREVFlUt7JUmqPLLnRaq9VCpQ3f8W1+bClRFw/Z+Q0vP+FOwKZOxU7Nu3lRxLAwYouZhCQ5WBwufOGX8tjUZZTO/HH5XHarIqsFqt5rfffuPLL7/k0KFD7Ny5k5iYGD7//HPCw8Pp0aMHHh4emJkVnfQ4b948du7cyeXLlwkMDGT27Nl6rz9Or06BS5cukZiYSPfu3cu34ZIkVTgZvEh/DypzaDAOVJZwdw8ktoeMpQ+mSWfvggueymN5KJiKXdwsHJVKeX3LlgeDfPPyYOdOJS1B27bg7g5vvQV79iivGVKNZzM5OTkREBCAs7MzderUISwsjLi4OMLDwzl69CgHDhzA0dGRNm3a6B2XlpbGqVOn8PPzA2Dw4MEcPHhQb5+EhARsbGzo168fHTt2ZNasWbRp04YTJ05w6dIlcnNz2bp1a4lTuH/66Seef/55TIpLEyFJUrUlf2qlvweVCTScAC2Pg2WgsjbMlVFwaQCor0HaNMg7pTyWx+Jzxk7FDguDBQuUnpZTp5ScSyEhYGYGZ87AZ58pa8g0bqzMUFqyBArWfFm3TimrprOZAgICuHbtGrdu3UKr1bJv3z48PDy4fv06AFevXmX16tUMHTpU77iGDRuSlpZG4v0p57t378bNzU1vn8fp1SlQkOhSkqQaqKrvW1UEOeZFKpE2X4gbs4U4Za7MSDpTTz/tQOb28rvW2rVCODnpj3NxdlbKS3L7thA//STEqFFCODgUHSvTqZMQ9epV+9lMW7duFd7e3sLLy0tMnjxZCCHEoEGDhIeHh/D29hbbtz94r8eMGSOOHj0qhBDip59+El5eXqJDhw6iT58+4vr163rnPXjwoOjVq5fu+Zw5c8ScOXP09vnoo4/EF198YbBeycnJwtnZWWhLSC1x4cIFERwcrKtrVlaWWL58ufDy8hKenp5FrlcgKChIuLm5CR8fH+Hj41PCuyNJ0qOSwYv093UvTojz3kKcthXilOn94MX00fMlFedxp2JrNEL8/rsQ//d/Qvj7GzcQuGCrpYNR1Wq18PX11Q3Ofe6558SmTZvEtWvXhBBCXLlyRXh7e4v0YvJRffrpp+LNN98s8RqPOiD4sfJ5SZJklCq/beTq6opKpSqyTZgwAVBW83z//fdxdHTE0tKS4OBgg8uiSzXX42Q33rlzJ76+vnh5eTF58uSyXbiuD9jPBpHJg6zVGiWLdfa2x2qTnsedim1iAp07wwcfwLFjcPkyvPqqcccuXQqHDsHdu2WttaKaDgY2MzNj1qxZdO/enQ4dOtC2bVuee+45JkyYgKenJz179uTTTz/Fzs4O0J/mDcoto4iIiGLPXx4DgiVJqkBVHT1dv35dXLlyRbft3LlTALrpi5988omwtbUVa9euFSdOnBAvvPCCaNasmbhz506x55Q9LzVXWbIbazQa0aJFC5GYmCiEEGLcuHHi119/Nf5iuqzVpkUzVp+2FCJzdzm2rJxFRZWtB8bERAhPTyFefFGIzz4TIjpaiIyMkq9h6JaXk1Ppt7xqgceZ5h0UFCTat28v/Pz8xJdfflkFtZek2q/KEzPa29vrPf/kk09o3bo1QUFBCCGYP38+06dPZ+D9pdqXLl1KkyZNWLlyJf/4xz+qospSBTKU3RjQZTf29vbW7Xvjxg1sbW1xdXUFoEePHqxbt47Q0FDjLpa9Q+llMUTcg9SnwXYwOPwHzF0ep1nlr7TEkgD16kHXrhAbqwzy/esvZVu+/ME+bdtCx44PNj8/Zcp2wWDgh89dMBjYUPqEWqRgQHBcXBwODg707t2bgIAA3YBgCwsLfHx8DA4IXrlyJY6Ojty8eZPevXvj5eVFUFBQFbRCkmqvKr9tVFheXh7Lly9n9OjRqFQqEhMTuXr1qt4fozp16hAUFFRk6qRUOxTMADGU3fjhaa/29vZkZWVx4sQJtFotv/zyi/HZjYWAGzMo9Ucg8ye44AE3PgTtvTK2pgKVNptJpVJmJm3dClevKreaNm+GDz9Uci61aKHsm5AAq1fD1KnQs6cyq8nFBYYPNxwUFZS98Ua1uYVUER51mjdUYj4vSfobq/Kel8I2bNjA7du3GTVqFKBMpQRo0qSJ3n5NmjQhKSmp1PPdvn2b9PR0AExMTLCyssLMzAytVqvbx8TEBFNTU/Lz8/Wy5ZqammJiYlJsuVqt1rtWwX9g+fn5RpWbm5uj1WrRFPoDoFKpdPUzVK7RaAzWvbjymtamguzGq1atIi4uDiGErk5arRaVSlWk7suWLWPcuHHk5+fTtWtXMjMzUavVpbdJnY2ZOgkVWoojTBqhsvCEnN/gxkw06ltoG8+pPp9T376oVq3C9K23UBWaLi2aN0czdy6mAwaAEMrn1LixsgBeaOiDz+naNVR//KFscXGY/PEHnD8PyaUs4FcotYGme/da8b1XuO4ajQZfX1+uXr3K9evXadiwIfv27WPs2LFcunQJBwcH3TTvvXv36rUpPz+fzMxMHBwcyMzMZPv27bz55puo1eoqb1Nt/Jxkjqa0lAAAIABJREFUm2pnm0pa4kBX91L3qESLFy+mT58+uv9cCqge+s9SCFGkzJCnn35a7/nMmTPp378/yYV+Obu5ueHu7s6RI0dIS0vTlfv6+uLi4sK+fft0OVYAAgMDcXBwYMeOHXofeEhICJaWlmzdulXvmmFhYdy7d4+oqChdmZmZGc8++yw3btzg0KFDunJbW1t69OhBSkoKcXEPsiHb29vTpUsXEhISOHPmjK68RYsW+Pn5ER8fXyvaFBUVRUBAAHXr1uXOnTucOnVKd+0//viDZs2aGWzTgQMH2LNnD5s2bcLExIStW7eW3qZtu6lr9jF1TO8A0LVbN3JzcvQGdWpoxNO9RpCR+g2qm//mYIwPuZqtSptCQqrH51SnDiHx8VjFxBC3bRs5DRuS7ukJpqaE5eeX/DkdOaIUentjGxhIjx49SI6P5+6//437Tz9Rqv79yfby4mrz5mS0asXtVq1wDgrC3cPD+DZ17ozDmTOc3LqV7Hr1dHWvDj9P/fr1IyAgAAsLC/r27Yu9vT0REREkJydjYmLCRx99hJ2dHXv27GH27Nn07t0bJycnZs2ahRCCjIwMunTpglarZevWrdWiTQVq6u8I2aa/R5t69OhBaVRCFHfDvHIlJSXRqlUr1q1bR//+/QG4cOECrVu3JjY2VrfaJkD//v1p0KABS5cuNXiu2NhY/P392b17Nz4+PoDseakJbQoPD+eVV14hPDwcjUZD586d+d///oenpyfdu3fnu+++w8PDQ6/u6enpNG3alNu3bxMaGsrixYtxd3cv/zbl5+tuz6hUKsyuDUWYNie/wXtgWr/YNkHN+5y0e/Zg1rMnj0LUr4/Kzw+tnx9aX1+Enx+0bYuphUWRNqnWrzfca/TZZ5gOHlyubfo7/jzJNsk21dQ2GdPzUuWzjQrMnDlTNG3aVKjVal2ZVqsVTZs2FZGRkbqy3NxcUb9+ffHVV18Vey4526jmuX37tnBwcBC5ubm6skOHDglPT0/RqlUrMXPmTF154cXM3njjDeHu7i7c3d3FsmXLKqey92IezEo66yDErcWVk+yxsuTnK7OKVKriF8BzchLi0CEhvvpKiFdfVRbNs7AwvL+1tRBduwrx+utCLFkixPHjQqxebfj8KpWylceMpsddX0eSpGqrWvS8aLVaWrZsydChQ/nkk0/0XouMjGT27NksWbKEtm3bMmvWLKKjozlz5gy2trYGz1fQ8xITE0PHjh0rownS3032Drj2T8i7301atxM0WQiWT1ZtvcpLwWwj0B+4W3C71tBsI7Vamc0UG/tgi4sr+xozBXmfEhPLviZO4fpPmqSfOsHJSRnkXItnSUnS30W1CF527NhBr169OHPmDO3atdN7TQjBBx98wNdff82tW7d44okn+PLLL/WmzD5MBi9SpRB5cOsLuPE+aO/fd643EprMA9OGVVq1cmEoAHB2hvnzjQ8ANBolR1PhgOboUeMCGk9PJTlls2YPNkfHB183bqws4Pf/7N15XFRV/8DxzyyIIu6KgchimkogoPiUhpaauOAjampahtpjRpuVZqXlz/IxM7M0l7S0xyxzK5e01NzFBUMx0tRMERdQwQVcEGSYub8/royMDDCDLALf9+s1L+DMvXO/h1E4nHvO92stbmvbvPMbeAkhypT7YvBS1GTwIkpU1gW1oOPVBeDgBd5HQFvF8pi0zepMTf0ZUPXJUgmzUIxG2LkTzp9XBwzt2hV+NiTbDz/AoEH3HpteD/XrWw5u6teHmTMhNdX6OUUxqyOEKHX31W4jIcok/QPg+j+oGQGmtDsDF8UI6bugSnvLqtVOnXLnZrlfZZc2KEo58vfk64MP1IR558/nfly8CFlZatI8W3P7wJ1t3hs3QrduhQq/KMTHx/P888+TlJSETqdj7969rF27lo8++ghFUfD19WXhwoU4OjpanLdp0yZGjx6NwWAgJCSEadOmlVIPhChdMvMiRHFJmQtJL0HlRyFj75129w3g3KX04iptRiN4eeWdHdiW2RGDAZKTcw9qdu6ELVtsi6N5c8vswgEBULOmff0o5KzU448/zsSJE2nXrh1XrlyhWrVqeHp6cujQIerUqcOAAQMICwtj4MCB5nOy1wbu2LEDLy8vXnrpJXr37m17RmkhyhGZeRGiuBgvAjrLgQs6NbNv1ZCyM/tS1LKzA/ftq34PrC0Inj49/4GAg4M6g3P3LM727bYPXo4eVR8//HCn7cEHc5dLuKuECXBPC4KtFX1UFAVFUbh58yY1a9bk5s2buLq6Wpx3z+UwhChH7qvyAEKUK3XHQf05dzVmV63+rVRCum/06aMunL178OHufm8LarNrPuU1MNRo1EXHiYlq6YSJE9Vr3R4QEBcHP/4IY8ZAly7g4qKWUujVSy2t8MsvMH++OvDKOXCBO3WfVq7MN8Tjx4/j7OxMz549admyJZMmTUKj0TBr1ix8fX1xdXXF2dmZJ+66XXdP5TCEKGdk5kWI4qIocHUeoAPuqgN0fgg0Pl9xZ19AHTSEhRXtgmBbZ3Xc3NRHznUvV67AH39Y7oz65x91jczZs/Dzz/lfW1HUa7zxhtqvPPqRV9HHr7/+mkOHDtGgQQMGDRrEokWLGJRjYbNGo2HRokVERERgNBoJDg4mLS2tsN8pIco0mXkR5dqxY8cICAgwP6pUqcLq1auJjo7m4YcfpnHjxkyYMMHquc888wxNmzbF19eXMWPG2H9xc9VqKwUMjUnq8xVd9oLggQPVj0WxA6iwszq1a0OnTjB6NCxZom7xvnoVduyAadPguefuzNDkJXtB8M6deR6SV9FHvV6Ph4cHOp2OPn36WC0+GxwczO7du9m7dy8BAQFWC0MKURHI4EWUa02bNiU2NpbY2Fh27dpF1apV6dy5M6+88gpLlizh77//Zu3atfz111+5zg0PD+fYsWPExsayd+9etm7davuFC6xarVWfVxS49BGkzFF3J4mi0acPnDoF27bB4sXqx/h4+29HVa8O7dursynffQeTJtl23vnzeT7VunVrkpKSSElJwWQyERkZSf369Tl48CApKSkAbNmyhaZNm+Y6Nzk5GYAbN24wc+ZM/vOf/9jXHyHKCbltJCqMNWvW0KlTJ65evUpWVhYtWrQA1BmWtWvX5kp82LVrV0Ct/+Hn52ff+gIlEwxnIM+q1SYwnIXMI3DpQ8AAqV+pWXqd2tnfOZFbcWzzvmsRbZ7++efObaS76PV6Jk2aRPv27VEUhZCQEMLDw7l+/Tpt27ZFr9fj6+vLiy++CMCwYcOIiIggKCiIjz/+mA0bNgAwduxYmjVrVmRdE6Iska3SosLo1asX4eHheHh48MEHH/DLL78A8OOPP7Jjxw5mzZpl9bxr164RGBjI9u3badiwoe0XNJy9veMoDzoXNUdM6ly4OA5MtxOrVR8I9T4FBxvzoYiSU9A275w6dlTX3+STDVwIUThy20hUCNeuXWP37t10794da+N1TR4LZxVFYciQIbz88sv2DVwAHBpC5ZZ5PxzcQaOHWq9Co3+g5nBAA9eWwMmmcPljMN0qRG9FscleEAy5Z1U0GvXRrx84OsLWrWrumNdfh9u3g4QQRUMGL6JC+Pnnn+nSpQuVK1emQYMGFreAEhIScuXUyPb2229Tu3ZtRo0aVbwB6uvBA1+B136o0haUNHUtjPFy8V5X2K+gBcHLl6v5Y/r0UWdqZsyAhx6CefPUr4UQ98zuNS+3bt0iOjqaU6dOcfPmTerVq0dgYCDe3t7FEZ8QRWL58uUMHz4cADc3N3Q6HQcPHsTHx4clS5bwzTff5Dpn7ty5xMbGsm7dupILtHJL8NgF1xaD6QY4uN15znDO8mtRegra5u3tDStWwObNMGKEOpgZPhy++kodzLRtW7rxC1HWKTbavXu3MmDAAKVy5cqKVqtVateurTRo0ECpUqWKotVqlcaNGytTpkxRrl27ZutLFpuYmBgFUGJiYko7FHEfSE1NVVxcXJRbt26Z26KiohQfHx+lUaNGyvjx483t//nPf5R9+/YpiqIoOp1Oady4seLv76/4+/sr//vf/0o69DtubFaUow6KkjRaUbKull4cwn6ZmYoybZqiVK+uKOpKGUV57jlFOXeutCMTosyyacFuWFgY+/bt45lnnqFnz54EBQXh5ORkfv7kyZPs3LmTJUuW8Oeff/Ldd9/RuXPn4hxz5UsW7IpyJ+kNSLm91kL3ALh8AtUHgeb2nd+yWrW6IklOhrFj4X//U4cwzs7wf/+nrompVKm0oxOiTLFpzUtISAinTp1i6tSptG/f3mLgAtCoUSMGDx7Mhg0b2Lx5c7EEKkSFVn86uP8CDo3BeAHOD4YzwZC+X/1FmLNqdfnbQFg+uLiopQV+/x0eeQRu3IC33wY/P1i/vkgvFR8fT4cOHfDx8cHPz4+0tDSWLl2Kn58fvr6+DBgwgFu3ci8GHzRoEP7+/vj5+fHSSy9hMuW11V+I0iVbpYUoS0y3IGU6XPqvuqgXDVQbANeX3DmmoletLgtMJvj+e3jnHUhKUtt69FAz+WZnzS3hqtWg7sqrXr06AE8//TQDBgygd+/eRdZtIYqK7DYSoizROkKdd9St1dUHAQpkRKPWTwJz1ery9zdJ+aLVwuDBajK7t94CvV4t+vjww2pRyB9+UPPJdOgAzzyjfvTyKrDoI1ivWq3X681Vq41Go9Wq1YB54JKVlUV6enqeKQSEKG02D160Wi06nS7Xo1atWjz66KOstOE/lRCiiDi4gdv3UH82GOK4Uz8pu2q11E0qE6pXh08/hUOHICQEMjNh8mQYNKjEq1Zn69u3L/Xr1ze/hhD3I5u3Sq9atcpqe2pqKtHR0QwaNIiFCxfSr1+/IgtOCJEPRYGr32K1avW5geAZA46SwqBMaNYMNmyA1avVJHfW8sEUc9XqbD/99BOZmZkMHjyYLVu2lOrmCyHyYvPgJSwsLM/nBg8ejI+PD1OnTpXBi6hw4uPjef7550lKSkKn07F3715Wr17Nxx9/bM7QO3r06FznZWRkEBERQVRUFFqtlnnz5hEcHGz7hc1Vq60wpUB8U6j7HtR+G7RVCtk7UWI0GqhVK/9EdjmrVucxc5KzajWQq2o1QJ8+fdi2bZvVwQtApUqV6NWrF6tXr5bBi7gvFdmal5CQEP7555+iejkhyowhQ4YwYcIEjhw5wo4dO0hPT2fcuHHs3LmTQ4cOsWPHDo4dO5brvIkTJ/LQQw9x7NgxDh48mKswZL4KrFoNYIBLH8DJ5nBthayDKQvyqUZt63GFrVqdlZXFqVOnADAajfz6669S+FHct4ps8JKenk7lypWL6uWEKBOsLY48efIkPj4+1KpVC61Wy+OPP271tuuiRYsYOXIkAA4ODtSsWdP2CxdYtRrQ1gSdO2SdhnN91QrW4v5ma9Xq7B1KVuSsWt2iRQuaNGlCeHg47777Lm3btsXPz4+rV69aVK3ev38/RqORgQMH4ufnh7+/P87OzkRERBRFr4QockW2Vfq1114jLi6uZFOp50G2SouSsnr1ar799ltMJhMJCQn07duXiIgIAgMD2bNnD3Xr1qVr1674+voyc+ZM83mpqakEBQXRtWtX9uzZg7+/PzNmzKBatWq2X9yWqtW62nD5E/W4B76885xiAI1DIXosipU9Vaufflpd7GtvwVAhygGb17xk/4V4t6tXr7J//37i4uLYuXNnkQUmRFmQ1+LIL774gl69elGpUiX8/f3R6/W5zouLi6Nbt27MmjWLsWPHMnnyZD766CPbL+7QUH0UpN6Hll9nxsGZJ6DueKgxFDS25Q4RJSC7anXfvuoamJwDmOxtyyEhsGkTLFsGa9aoWXvfegtk5ltUIDbfNvrjjz+sPi5dukTXrl05fPgwgYGBxRmrEPednIsjHR0dzYsje/Xqxb59+9i9ezdubm40zk48dlvdunWpXr06oaGhAPTu3ZvY2NiSCfrKNMhKgAsvwOlHID2qZK4rbFNQ1eoNGyAmRk1al54O48aBjw/8/LOsaxIVhs0zL9u2bSvOOIQok3IujqxRowaRkZG8+OKLJCcn4+LiwoULF1i2bBk7duywOE+j0RASEkJUVBRt2rRh+/btNG/evGSCrj8NKj2oLubNiIHTbaF6OLhMBr2Nay5E8SqoanVAAOzYoc6+vPUWxMdDr17qrMz06VBS/5aEKCX3tGA3ISGBxMTEoopFiDLH2uLIHj168Morr+Dj40Pnzp2ZOnUqtWvXBu4sjgT45JNPeOutt2jRogWRkZGMHTu2ZILWOEDtN9UsvTWeBzRw7Ts42RRSZpVMDKJgOp26HXrgQPXj3XldNBoYMAD+/lu9dVSpEmzcCC1awKhRcPVqsYV2d+2kq1evEhAQYH7UqFGD6dOn5zpv69atBAYG4u/vT0hICFeuXCm2GEU5Z28ZaqPRqHz44YdK9erVFa1Wq2i1WqVGjRrKhAkTFKPRWJQVrwstJiZGAZSYmJjSDkWI+9/NaEWJf0RRjqIoF/+b+/kbmxQlrrn6Udy/TpxQlJ49FUW9eaQo9esryoIFilIMP5fbt2+vREZGKoqiKJcvX1YMBoP5OZPJpHh4eCgnT57MdZ6vr6/y999/K4qiKG+//bYyadKkIo9NVAx2z7y89957zJo1i8mTJ/PHH39w4MABJk2axMyZMxk3blwxDK+EEMWqSmvw3ANui6H2W3faM2Lh1nGpWF1WPPiguu5l/Xp46CF1O/XQodCmDURHWx5rNML27bBkifoxv8R4d8mrdlK2qKgoHnjgAby9c2d31mg0XL9+HYAbN25Yra9U2Fmddu3amY+pV68eb7zxhs19EmWQvaMdV1dX5eeff87Vvnr1asXNza1IRlT3SmZehLhHJoOinGyhKEf16oxM9uP6htKOTNji1i1F+fRTRXF2vjMTM3Sooly4oCgrViiKu/uddlC/XrHCppdetWqVEhYWpvz73/9WAgMDlY8++sji+ddff1357LPPrJ67a9cupU6dOoqrq6sSHBysZGVl5TqmsLM6OT322GPKtm3bbOqPKJvsnnm5cuWK1ayLzZo1k/uXQpQXxlTQ1QeycjRqpWJ1WVGpkrqQ959/1OrVAAsWgLc3PPVUoYs+wp30ALNnzyYqKopNmzaxadMmABRFYeXKlXmWiZk2bRqbNm3i3LlztGnTho8//tji+XuZ1bnTlUTi4+Np3759gX0RZZfdgxd/f39mzcq9qG/WrFn4+/sXSVBCiFKmrwu1787tZJKK1WWNqyt8+y1ERUGrVurWamuyB6RvvFHgLaS80gMA7Nq1Cw8PD3NdpZwuXrzI0aNHzSk1+vXrx549eyyOsVYRO6fly5fz9NNP5xvfjz/+yFNPPYVWW2QJ5MV9yOat0tmmTJlCaGgomzdvpk2bNmg0Gvbs2cPZs2fvi+y6QogioChw6f+wWrE66SWoGncnaZq4/z36KEyZAp065X2MDUUfIe/0AJD/4KJWrVpcvHiR+Ph4vL29rdZXyivpY+fOnc2zOrt37863q8uXL+fTTz/N9xhR9tk9NH388cf5559/6N27N6mpqVy5coU+ffpw7Ngx81SfEKJo3L14MS0tjR9++AFfX18efvjhPH9Ix8XFERQUROPGjYmIiECx91aPuWK1lb/CDfGQtt7+zojSlU89JAsFFIfMKz2AyWRi1apV9O3b1+L47PQAer2eL7/8kn//+9/4+/tbTQ9Q2FmdbGfPniUhIYG2bdva1ldRdpXymptiIQt2RXlx9+LFixcvKt7e3sqVK1cUo9GohIaGmree5tSnTx9l7dq1iqIoSq9evcyf28RkUpT41opyVGu5WNf80KjPm0xF0kdRQrZts1ykm9dj9uxSC9FgMCgBAQHmf989evQw/9t99dVXlRkzZuR7/tSpU5WRI0eWRKiilNk883Lw4EGbHoWRmJjIoEGDqFOnDk5OTgQEBBATE2N+/saNG7z66qu4u7tTpUoVmjdvzpw5cwp1LSHKisJWrFYUhaioKHPpgfDwcNauXWv7hQusWK2oRSGVTLj6PZhuFKJ3osS1a6eWGCjodt8rr6iZekuhVl1hZ3WyLV++nP79++d7jcJuxc7Wt29fgoKC7q2j4p7ZvOYlICAAjUaT7/SzRqPBaEe+AICUlBQee+wxOnTowPr163FxcSEuLo6aNWuaj3nzzTfZtm0bixYtwsvLi40bN/Lyyy/j5uZGWFiYXdcToqzIuXgxZ8XqQ4cOkZiYSN26dVm3bh2+vr4W512+fJnatWujuf1Lyt3d3b5M2FpH8NpXcMXqa9/BheFwpSU0/BX0DxSmm6Kk2FL0sUMHiIxUCz9u2gSPP67WTurYscTWOHXr1o1u3bpZtGm1WhLu3iEFzJ8/3+Lr33//vcDXHzJkCBMnTqRdu3ZcuXKFqlWrmm9NKYqCl5dXnr9XNm3ahO7uTMeiVNg8eImPjy+WAD755BMaNmzIggULzG1eXl4Wx0RFRTF48GCeuL2IbPjw4Xz11Vfs379fBi+i3CpsxWprf2Bo7P3FY0vFascWoKsHtw7A6Tbgvh4cc6dREPeR7KKPr79uuV3a3V2tidSnD5w6BZMnw//+p9ZP2rFDTXQ3bhx07VqmF2pbm83MKb+t2AaDgUmTJjFjxgyGDh1aIvGKvNl828jT09Omh73WrFlDUFAQ/fr1w8XFhcDAQObNm2dxTHBwMGvWrCExMRFFUdi2bRv//PMPXbp0sft6QpQV91Kx+sqVK+ZBTEJCgtVMpvesyiNqZl6HxmA4pRZ4vLmr6K8jilb2AGXbNli8WP0YH6+2A3h5wdy5cPIkvPYaODqqW627d4d//QvWrCmzuX7uZSv2559/zuDBg6lWrVpJhCoKYPdWaYCMjAwOHjxIcnIyJpPlffGePXva9VonT55kzpw5jBw5krFjxxIdHc2IESNwdHQkPDwcgBkzZvDCCy/g7u6OXq9Hq9Uyf/58goOD833t1NRULl++DKjTjk5OTuj1eouYtVotOp2OrKwsi79YdTodWq02z3aDwWBxrey/frOysmxqd3BwwGQyWdxm02g05vistRuNRqux59UufSrbfQoMDOTChQskJydTo0YNduzYQUREBImJieaK1UuXLmXHjh0oimIR+7/+9S9++eUXevTowbfffsuQIUPM34si7ZPOG1ODHejO90F763eUs0+icf2eLKfeFeZ9KrN9euKJO7GbTGAyWfapfn347DN46y3006ej+eor2L8fwsJQWrTAOGYMun794Pbx90WfCnif0tPT2blzJ/v27cPV1ZXu3bsTGBjIk08+ad6KvWvXrlz/nxITE9m4cSObNm0iLi4ORVGK5/9TRfm3V0Cf7p5NtsbuwcuGDRsIDw/n0qVLuZ4rzJoXk8lEUFCQeQQcGBjI4cOHmTNnjsXgZe/evaxZswZPT08iIyN5+eWXcXV15cknn8zztTvdldNg/PjxhIWFcebMGXNb06ZNadasGdHR0Vy8eOcef0BAgPla2bU4ANq0aYOLiwsbN260eMM7dOhAlSpVcuW66d69O+np6Wzbts3cptfrCQ0N5dKlS0RFRZnbq1WrRseOHTl79qz5HixAvXr1aNu2LcePH+fYsWPmdg8PDwIDAzl48KD0qRz2ac+ePfTs2ZPWrVsD6lqAHj16EBwczOnTp9FqtQwdOhQHBweysrLo3r07Xbt2pXHjxnTp0oXx48czYsQImjRpAsC6deuKrU86zUhauX6Ga7VoODeAQ6mLOJPkVCHepwrRp3ffxWXMGE68/DJev/yC/uBB9AMHYvzwQ5SxY1lXtapF1evuXbqQuWULR7duJaNWLS77+KB3dCz1Pp05cwZPT08OHTqEs7Mz3bt358cffyQzM5PDhw/j7OxMzZo1ycrKsnif9u/fz5EjR/D29iYtLY2rV6/y6KOPMmHChFLvU3n8t9exY0cKolHyW4FrRfYPxv/7v/+jfv369pxqlaenJ507d7ZYeDVnzhwmTpxIYmIi6enp1KhRg1WrVpl3T4C6yjwhIYENGzbkes0DBw7QqlUrtmzZYs76KzMv0ifpUzH3STGiu/wW2koNyKoxunz0iXL4Pt1rn65cQTtjBtrZs9FcvQqA0qQJxnfeQRk4EM0vv6AbNQpNjjU1SoMGGD//HH3//qXaJ4PBQJs2bdi4cSO1a9emd+/e/Oc//yE0NJQ33niDJk2a8Prrr+f7Pp04cYIBAwawd+/e+/t9shJ7Wfm3VywzL8nJyYwcObJIBi4Ajz32mMVoDeCff/4xr58xGAwYDIZcqZ51Ol2uW1Z3q1mzJnXq1MnVbm21eF7frLzaHRwc7rldq9VaTWGdV7tOp7Mae17t0ifpU17txdMnB3hgphp79qLOrIugdQatGkPZ69Md5ed9uqNQfapfHz76CEaPhlmzYNo0NMePox82DMaOheTkXOdpzp1DP2AA6PVo+/S5tz7droitO38enaurugU8x/P59Umv1/Pxxx/TqVMnFEUhJCSEXr16YTKZ+Pnnn9m3b595cbuDgwPDhg0jIiLCYmu0g4MDGo3G4v26L9+ne2y/3/qUi72JYYYOHarMnz/f3tPyFB0drej1euWjjz5Sjh8/rvzwww+Kk5OTsmjRIvMxjz/+uPLwww8r27ZtU06ePKksWLBAqVy5svLll19afU1JUifEfcB4XVFOtlSUU20VJetSaUcjisu1a4oyebKi1K2bf/I7jUZRGjZUFCuVpG12jxWxRflh922jmzdv0q9fP+rVq4efn1+uEduIESPseTkAfvnlF8aMGcPx48fx9vZm5MiRvPDCC+bnL1y4wJgxY9i4cSNXrlzB09OT4cOH8+abb1rdApp92ygmJoaWLVvaHY8Qoghk/AFnOoIpFSo9pG6lrtSotKMSxWX9enVHUkHCwiAoSC0amfNRr57FDEouK1eqOWru/pWV/Tvgp5/u7JgS5Z7dg5f58+d7uNTRAAAgAElEQVQTERFBlSpVqFOnjsXgQaPRcPLkySIP0l4yeBHiPnHrCJztBlln1MR27r9AldalHZUoDkuWwDPPFP58nQ5cXHIPalxd1faXX7Z6SwpQBzDu7uqWb0kiVyHYvebl/fffZ8KECbz77rtSclwIkT9HH/CMgoRQuBULZ56ABsvAuUdpRyaKmq25hAYNUnPHnD9/55GcrK5lyf7aXjZWxBblh92Dl8zMTJ5++mkZuAhRDsTHx/P888+TlJSETqdj7969rF27lo8++ghFUfD19WXhwoU4OjpaPb9v376cOnXKor5MLg5u4BEJ5/pB2m+QEAZuP0D1AcXUK1EqsmsnJSZaT2KXPTvy7be5Z0eystQBTM4BTc7HX39BXFzBMSxZAs2awQNSqqK8s3sEMnjwYJYtW1YcsQghStiQIUOYMGECR44cYceOHVSqVImRI0eyfft2/vrrLwBWrlxp9Vy76rzoqoH7WqgxVL19VKXNnefSNsNJH/WjKLuyaydB7hIC2V9Pn279to5eD25u0KoV9OgBL7wA//d/MGcOrF4Nd9UwytPXX6szQEFBMH48REerCfhEuWP3zIvRaGTKlCn89ttvtGjRIteC3c8//7zIghNCFB9rdV4URUFRFG7evEnNmjW5efOm1dICharzonGAB76BrPPqbAyof6Enj4HMo3BxLDh1KtO1cyo8W2onFUZBszoA1avDQw+pWYBjYtTHhAnqeplu3SA0VK2WXaNG/tcyGtXbT+fPqwOhu7ZiF8TabGZGRgbPP/88x44dQ6vVsnbtWh588EGL87Zu3cqoUaMwmUzUr1+fpUuX5qq9JO6we+bl0KFDBAYGotVq+euvv/jjjz/Mj5xZ94QQ9zdrdV40Gg2zZs3C19cXV1dXnJ2dzQVRcyp0nReN5s7ABeDSB3Dr9i2njH2QtrHQ/RH3iYJqJxVGQbM6Gg0sWAD79sGFC+rnffuqA5rkZFi4EPr3h7p11QrZn30Gf/+deyC0cqVa26lDB3XxcYcO6td5zD5ac/dspqOjI6+//jpPP/00f//9N/v37+cBK7e1Xn/9dZYuXcqff/5JYGAgX331lX3fo4qmFLdpFxvJ8yJEwZYvX67Url1bOXPmjJKRkaE88cQTysaNG5WQkBDl9OnTSlZWljJgwADl+++/tzgvISFB6dixo2IymZT4+HilVatWhQsg64aiHNUrylFuP7SKEt9aUUymIuidKJes5Xlp2DDvPC+ZmYqydauijBqlKM2a5c4906iRorz2mqJs2KAoS5aouWis5afRaGzKJfPXX38pnTp1smhLTU1VmjZtWuC5fn5+yr59+xRFUZSXX35ZWbBgQYHnVGSy6laICiqvqtV6vR4PDw90Oh19+vRhz549FufFxsaa67wEBwdz6NAhutuS3+Nu6buAnGnJTersy41f76lfohyzd1bHwUGdPZk6FY4ehRMn1BmckBCoVEmtnD1zJnTtqs60WLslld32xhvqLaV8WJvNjI+Pp27dujz77LMEBgYycuTIXOn4QS2L07VrV9zc3Dh48CDPPfecnd+cisWmwUtERARnz5616QWXLVvGDz/8cE9BCSGKX+vWrUlKSiIlJQWTyURkZCT169fn4MGDpKSkALBlyxaaNm1qcV5oaCjnz5/n1KlT7Nq1Cz8/v1wF3wqkKHBpHGBlLcG5/pD+RyF7Jco9nU7dDj1woPrRnrwuDz4II0bAb7/B5cvqYuAXXoA6dfJeSwOWW7HzYTAY2LlzJ7NnzyYqKopNmzaxadMmoqOjGT16NDExMSQnJ7NgwYJc506bNo1NmzZx7tw52rRpw8cff2x7vyogmxbs1qtXD19fX9q2bUvPnj0JCgrCzc2NypUrk5KSwpEjR9i1axdLly6lQYMGfP3118UdtxDiHun1eiZNmkT79u3NdV7Cw8O5fv06bdu2Ra/X4+vry4svvghgtc5LoaVtVGdZrFHS4fS/4MF4cHC/92sJYY2zs5rtNyxMHQQ9+2zB5xSQgybnbCaoVZszMjJo1KgRAQEBAISFhbF9+3aL8y5evMjRo0cJDAwEoF+/fowfP97uLlUkNg1e/vvf//Laa6/xzTffMHfuXPMWymzVqlXjySefZP78+YSEhBRLoEKIotetWze6detm0fbKK6/wyiuv5Dp2vpXtql5eXvnneLHGPOuiBfLYxqqrA/oG9r2uEIXl5lbwMaAu+M1HztnMGjVqEBkZyYsvvsjGjRuJj4/H29ub7du307x5c4vzatWqxcWLF83HWJvxFJZs3irt4uLCmDFjGDNmDKmpqZw+fZr09HTq1q3Lgw8+aLXGkBBC5KJkguEMeQ5cch6ncYTMOLixDmq9AhpZpieKgS1bsQFeeUVdM3PXgD+btdnMHj168MADD/DUU09hMBgICAgw1+7LOZv55Zdf8u9//xudTkeDBg1YuHBhcfS03LC7tlFZILWNhLjPGc6C8WLez+tc1FtGihHOPA7pu8GpI7guAAePkotTVBzZhR/BcgCj0ahf16gBV6+qbT16wLRp0LhxyccpgELkefHy8mLChAmcOXOmOOIRQlQEDg2hcsu8H+a1Llqo/gxonODmVoj3g6sL8//rWIjCyE6w1+Cu25Xu7rBiBZw5A2+9pWYD/uUXePhhGDsWbtwonXgrOLsHL6NGjeLnn3+mUaNGdO7cmaVLl3Lr1q3iiE0IUdFpNFDrZfCOVUsKmK7B+SGQ2Buy8qgwLERh5bcVu3p1+PRTOHQIunSBzEz4+GNo2lQ9VgbUJcruwctrr71GTEwMMTEx+Pj4MGLECFxdXXn11Vc5cOBAccQohKjoKjUBj51Q72PAAW78DPEPQ8ah0o5MlDcFbcVu1gzWr4c1a6BRIzh3Tt2p1L49FHOW+fj4eDp06ICPjw9+fn6kpaVx+fJlwsLCaNasGT4+PsRZKWA5aNAg/P398fPz46WXXsJUHuo93WuWu8zMTGX69OmKo6OjotVqlRYtWijffPONYirFLJmSYVeIciw9VlFOtlCUkwGKYrpV2tGIiiw9XVE++khRnJzUbLxaraJERCjKxYvFcrn27dsrkZGRiqIoyuXLlxWDwaA8++yzyg8//KAoiqKkpaUpN27cyHXe1atXzZ/3799fWblyZbHEV5IKvXTfYDCwfPlyevbsyahRowgKCmL+/Pn079+f9957j2dt2TMvhBD2quwPntFqlWpNJbVNMcDNXaUbl6h4KldW170cO6bO1JhMMHeuWiBy9mywkkm3sKwVUk1LS2P//v0888wzADg5OVG1atVc51avXh2ArKws0tPTy8XuYLsHLwcOHOC1117D1dWV1157jYcffpi//vqLXbt2MXToUN577z3WrFnDqlWriiNeIYQAraNlArtLH8GZdnDhFTCllV5comJyd1fXvezYAS1aQEoKvPoqtGqltuVkNML27bBkifqxgJID2e6l9ABA3759qV+/vvk1yjq7By+tW7fm+PHjzJkzh4SEBKZOnUqzZs0sjvHx8WHAgAFFFqQQQuTLdHsLa+qXEB8AN2/XY0rbDCd91I9CFLf27SEmBr78EmrXhoMH1XUzAwao5QXuoWr1vZQeAPjpp584f/48iqKwZcuWIu12abB78HLy5Ek2bNhAv379cHBwsHpM1apV8/wGCiFEkas/DRpuVLPyGk6oszBJ70Lyu5B5FC6Old0gomTo9fDSS/DPP/Dyy6DVwrJlak6Yp56ChATL4xMT1fwyBQxgrBVSzVl6QKvVEhYWRmw+i4YrVapEr169WL16dVH0tFTZPXhJTk7m999/z9X++++/258mXAghikrVzuD9F1R/DjBByidwK0Z9LmOfWk9JiJJSp4667iUmBoKD1a3V1thYtdpaIdXAwEDq1atHfHw8gNXSA1lZWZw6dQoAo9HIr7/+mutuSVlk9+DllVdesVphOjEx0Wo9FCFExXX31s6rV68SEBBgftSoUYPp06fnOu+JJ56gWbNm5uNspqsJbt+B209YVqzWqfWUZPZFlLSAAJgwIf9jbKhanbP0QIsWLWjSpAk9evRg2rRpPPXUU/j5+XHt2jWL0gP79+/HaDQycOBA/Pz88Pf3x9nZmYiICKvXKOxW7Li4OIKCgmjcuDEREREoJfH/zN7tSVWrVlXi4uJytZ88eVJxdnYugg1Q9062Sgtxf7C2tTObyWRSPDw8lJMnT+Y67/HHH1cOHTpU+Atf36AoR8n9uL6h8K8pRGEtXqxupS7osXhxqYZZ2K3Yffr0UdauXasoiqL06tXL/HlxsnvmxdHRkaSkpFzt58+fR6+3uc6jEKKcs7a1M+fPiKioKB544AG8vb2L9sLmqtV3JRdDBxffl9kXUfJcXW07Li6u1P59FnYrtqIoREVFERoaCkB4eDhr164t9njtHrx07tyZMWPGcDW7QBWQmprK2LFj6dy5c5EGJ4Qou6xt7cxp+fLlPP3003me/8wzz9CyZUu+/PJL+y6ctlFd48Ld6weMcGu/rH0RJS+7anVB+VXGjVNvM/34o5ozpgQVdiv25cuXqV27tjl3jLu7O4mJicUer92Dl88++4yzZ8/i6elJhw4d6NChA97e3ly4cIHPPvusOGIUQpRBeW3tBPWvtZUrV9KvXz+r5y5evJiDBw+yefNmvv32W3bcnSsjL+ZZl3x+tCW/KbMvomTpdPDFF+rndw9gNBr10acPVKumbq/u3x98fdXcMTbmgblXhd2KrVj5v1QSSfDsHrw0aNCAgwcPMmXKFHx8fGjVqhVffPEFhw4domHDhsURoxCiDLK2tTN7G+euXbvw8PDI82eGm5sboE5dP/XUU+zbt8+2iyqZYDgD5PNXa+YxKeooSl5+Vat/+kmtXH3qFIwfDzVrwtGjas2k5s3h22/BYCjW8Aq7Fbtu3bpcuXLFPIhJSEjA1dbbZPegUOUBqlatyvDhw5k9ezZTp04lPDw8z5wvQoiKydrWzuxtnPndMsrKyuLSpUsAZGRk8Ntvv/Hwww/bdlGtI3jtA6+Y3I+G20HvBpggeYTMvoiSl1/ValAT233wgXrMxInqduvjx2HoULXkwNdf573l+h4Vdiu2RqPh0Ucf5ddffwXgu+++49///nexxGhxXcXanI8Njhw5wpkzZ8i86xt5P6QdPnDgAK1atSImJoaWLVuWdjhCVFjr16/n7bffRlEUQkJC+PzzzzGZTHh4eLBv3z6Lv9CGDRtGREQEzZs3p3379hgMBoxGI/3792f8+PFFE1D673A6GMiCB+ZBzWFF87pCFIcbN2DOHJg6FZJvzxa6u8O778J//qPWVipC1v6/7t+/n+HDh2MwGAgICGD+/Pk4Ojqa/78GBQVx/PhxBgwYQGpqKp06dWLu3LlotYUunWgTuwcvJ0+epHfv3hw6dAiNRmOeKsq+x2Usoftz+ZHBixAiT5c/gYvvgqYKeB0Ax7KfsEuUczdvwrx5MGUKnDuntrm6wujR8OKL4OSkthmNaq6Y8+fV59u1U9fblEN2D41ef/11vL29SUpKwsnJicOHDxMZGUlQUBDbt28vhhCFEKII1R4NTp2hxlBw8CztaIQomJMTvP66upV69mxo2FAdoIwcqdZG+uQT+OGHQtdNKovsnnmpW7cuW7dupUWLFtSoUYPo6GiaNm3K1q1bGTVqFH/88UdxxWozmXkRQuRLyQRNpdKOQojCycyE776Djz+GkyfzPi57189PP91ZV1NO2D3zYjQacXZ2BtSBzLnbU1ienp4cO3asaKMTQojikHPgohjh1tHSi0UIe1WqBMOGwbFjsGCBWgzSGhvrJpVFdg9efH19OXjwIACPPPIIU6ZMYffu3UyYMIFGjRoVeYBCCFFsjJfh7JNw+rHbW6yFKEP0evXW0F2J4yxk1026nWOpvLB78PL+++9jup35b+LEiZw+fZp27dqxbt06ZsyYUeQBCiFEsdFWA1MamFLg3LOg5PNLQIj70fnzth3Xsyd0766umbldZboss3vw0qVLF/rcvnfWqFEjjhw5wqVLl0hOTqZjx46FCiIxMZFBgwZRp04dnJycCAgIICYmxuKYo0eP0rNnT2rUqEG1atV49NFHOXNG/lISQtwDTSVwW6IOYtJ3waX/lnZEQtjH1oRwBgOsXw+vvgre3moG33fegcjI/GducjIaYft2WLJE/ViKt6LsGrxkZWWh1+v566+/LNpz1jWwV0pKCo899hgODg6sX7+eI0eO8Nlnn1GzZk3zMXFxcQQHB9OsWTO2b9/On3/+ybhx46hcxHvchRAVUKUHof5c9fPLE+GmjaUIhLgfFFQ3SaNRdyfFxsLkyXe2Tx8+rG69fvxxqFcPBgyA77+H2wkic1m58r7azWT3bqMHH3yQlStX4u/vXyQBvPvuu+zevZudO3fmecyAAQNwcHDg+++/t+k1ZbeREMJu54fC1W9B3wC8/wRdndKOSAjbrFwJffuqn+f8lZ7XbqOUFPjtN/j1V3U25vJly3MeeQRCQ6FHD/D3h1Wr1Ne/e7hQiruZCrXmZcyYMVy5cqVIAlizZg1BQUH069cPFxcXAgMDmTdvnvl5k8nEr7/+ykMPPUSXLl1wcXHhkUceYfXq1UVyfSFE2RQfH0+HDh3w8fHBz8+PtLQ0Ll++TFhYGM2aNcPHx4e4uLhc523dupXAwED8/f0JCQm587Os/kyo1BSyEuHCSyXcGyHuQUF1k+4eWNSqdWemJSkJ9uyBsWPVgYqiwN69aoXrwED1NcLDrZfTKMXdTHbPvAQGBnLixAkMBgOenp5UrVrV4vkDBw7YFUD2rZ+RI0fSr18/oqOjeeONN/jqq68IDw/nwoULuLq64uTkxMSJE+nQoQMbNmxg7NixbNu2jccffzzXa2bPvGzZssU8Q6TVanFyckKv15sXHGe363Q6srKyLKpj6nQ6tFptnu2Gu4pk6W9vVbu7XHhe7Q4ODphMJouMxBqNxhyftXaj0Wg19rzapU/Sp/Lcp06dOvHhhx8SHBzM9evXcXZ2ZsiQIXTt2pWBAweSnp6OTqejSpUqFn0KDAxkxYoVNG7cmHfeeYeaNWvyzjvvqLEbDqGcf56sevPB0a/E+5RTeXmfpE8l2CdAu3s3WWfPgqsrSnAw6HT29SkhAYdNm1B++QW2bEFz8ya2MG7ejKl9+yLpU3Zc+Sn4iLv06tXL3lPyZTKZCAoKYtKkSYD6g+Xw4cPMmTOH8PBwc6fDwsJ48803AQgICGDPnj3MnTvX6uAlW6dOnSy+Hj9+PGFhYRYLfZs2bUqzZs2Ijo7m4sWL5vaAgAA8PT2JjIzk+vXr5vY2bdrg4uLCxo0bLd7wDh06UKVKFdatW2dxze7du5Oens62bdvMbXq9ntDQUC5dukRUVJS5vVq1anTs2JGzZ89aVO6sV68ebdu25fjx4xa5dDw8PAgMDOTgwYPSJ+lTherTwoULuXr1KteuXWPjxo2EhoZy4sQJIiMjefrpp1m3bp25T6dPn7boU0ZGBtevX+f48eMcOXKExo0bs27dOnOfYlPnc+bgWeCsvE/Sp7LXpyee4LdffyUrLU29NVSYPg0fzsVevfh9xw6aLl3KQzasa7kQG8v+GzeKpE+2bP4pdGHGouLp6Unnzp2ZP3++uW3OnDlMnDiRxMREMjMzqVq1KuPHj+f99983H/POO++wa9cudu/enes1ZeZF+iR9Kt99WrFiBd999x0mk4nExET69etH165dee211/Dw8ODo0aM88cQTTJ06Fa1Wa9GnPXv28NRTT1GpUiUaNWrE5s2bzXHc3SdNRgyayj7oHKrL+yR9qpB90uzYgb5zZwpy38+8FLXHHnssV2bef/75B09PteZIpUqVaN26db7H5KVmzZrUqZN70Z3OSqGqvL5ZebU7ODjcc7tWq7VaeTOvdp1OZzX2vNqlT9KnvNrLep8URWH37t3Exsbi4uJC165dcXBwYN++fcyePZsWLVoQHh7OggULeOGFFyz6NHPmTDZt2kRgYCBvv/02U6dOtfjDyNynlK8g6VWoEQ6u38j7lEeM9rZLn8pYnzp0UNe9JCZaX/ei0YC7O7onnijWPuWKz6ajcp5we9SU18Neb775Jnv37mXSpEmcOHGCxYsX8/XXX/PKK6+Yjxk9ejTLli1j3rx5nDhxglmzZrF27Vpefvllu68nhCj73N3dad26NQ0bNsTR0ZHu3buTkZFBo0aNCAgIQKvVEhYWZjFlD3Dx4kWOHj1KYGAgAP369WPPnj3WL+LYDDDB1f/BtaXF3CMh7lM6HXzxhfr53duxs7+ePr3Eq1fbPXhZtWoVK1euND+WLVvGu+++i6urK19//bXdAbRu3ZpVq1axZMkSfH19+e9//8v06dN59tlnzcf07t2buXPnMmXKFPz8/Jg/fz4rVqwgODjY7usJIcq+1q1bk5SUREpKCiaTicjISAIDA6lXrx7x8fEAbN++nebNm1ucV6tWLS5evGg+ZsuWLTRt2tT6RZwehzq3Z2QuDIfMfArgCVGe2bubqQQU2ZqXxYsXs2zZMn7++eeieLl7InlehCj/1q9fz9tvv42iKISEhPD555+zf/9+hg8fjsFgICAggPnz5+Po6MiwYcOIiIggKCiIn376iQ8++ACdTkeDBg1YuHAh9erVs34RJQvOdFCz71ZuDZ67pBq1qLiMRti5Uy1J4Op6J+FdKSiywUtcXBwtWrQgLS2tKF7unsjgRQhRZAxnID5ArX9UezS4TCntiISo8Oy+bWRNeno6M2fOxN3dvSheTggh7h8OHuD6jfr5lU8hfV/pxiOEsH+3Ua1atSzqGCmKwvXr13FycmLRokVFGpwQQtwXqvWGWm+AgzdUDirtaISo8OwevEybNs1i8KLVaqlXrx6PPPIItWrVKtLghBDivlF/WmlHIIS4ze7By5AhQ4ohDCGEKEOM1yF9p7p4N2kE1J8BVZ8s7aiEqDDsHrwsWLAAZ2dn+vXrZ9H+448/cvPmTQYPHlxkwQkhxH0n6xKcbgOGeKj0EGQehYtjwalT7jwYQohiYfeC3cmTJ1O3bt1c7S4uLub6REIIUW7p6kDlQMCoDlwAMvZB2sZSDUuIisTuwcvp06fx9vbO1e7p6WlRfEkIIcoljQbqfwXkzPeig0vjrKdPF0IUObsHLy4uLhw8eDBX+59//mm1jpAQQpQ7GdFAZo4Go8y+CFGC7B68DBgwgBEjRrBt2zaMRiNGo5GtW7fy+uuvM2DAgOKIUQgh7h+Kos6yYCWzaPIomX0RogTYvWB34sSJnD59mk6dOpmrP5pMJsLDw2XNixCi/EvbqM6yWJN5WH3euUvJxiREBVPo8gDHjx8nNjaWKlWq4Ofnh6enZ1HHVmhSHkAIUSwUBU4/AhkxgMnKAVqo3Ao89gK3QFulhAMUomKwe+YlW5MmTWjSpElRxiKEEPc3JVOtdWR14ILabjgLKZ/D1W/BfaW6nVoIUaTsHrz07duXoKAg3n33XYv2Tz/9lOjoaH788cciC04IIe4rWkfw2gfGi3kfo6kGZztB1lk41Rpcv4NqYSUXoxAVgN0Ldnfs2EFoaGiu9q5duxIZGVkkQQkhxH3LoSFUbpn3w7EJeP0OVdqB6Rok9lKT2CnG0o5ciHLD7sHLjRs3qFSpUq52BwcHrl27ViRBCSFEmaZ3BY8tajFHgMsfw9mukJXPjI0QwmZ2D158fX1ZtmxZrvalS5fi4+NTJEEJIUSZp3FQizm6LQGNE9zcDKcfBVNGaUcmRJln95qXcePG8dRTTxEXF0fHjh0B2LJlC4sXL+ann34q8gCFEKJMqz4AHP0goTfUegm0lUs7IiHKPLsHLz179mT16tVMmjSJn376iSpVquDv78/WrVupXr16ccQohBBlm+PD4P2HOgOTzXAGdC4ymBGiEOy+bQQQGhrK7t27SUtL48SJE/Tp04c33niDVq1aFXV8QghRPmir3qk6bbwGZ0PgTDBknirVsIQoiwo1eAHYunUrgwYNws3NjVmzZtG9e3f2799flLEJIUT5ZDgBxktqsrtTreDGb6UdkRBlil23jRISEvj222/53//+R1paGv3798dgMLBixQpZrCuEELaq3BK8DkDiU5CxHxK6Qd0JUGcsaAr9N6UQFYbN/0u6d++Oj48PR44cYebMmZw7d46ZM2cWZ2xCCFF+OXiAx06o8QJwu9hjYi8wppZ2ZELc92wevGzcuJFhw4bx4YcfEhoaik5npaKqEEII22krg+vX8MB80DjCjbWQ9Mad59M2w0kf9aMQwszmwcvOnTu5fv06QUFBPPLII8yaNYuLFyXhkhCifIqPj6dDhw74+Pjg5+dHWloaXl5etGjRgoCAALp3757v+dmlVGxS8z/guRuqtAWXT9Q2RVEz82YevZ2ht1A1dIUol2wevLRp04Z58+Zx/vx5XnzxRZYuXUqDBg0wmUxs2rSJ69evF2ecQghRooYMGcKECRM4cuQIO3bswNHREYA9e/YQGxvLunXr8jx306ZN9s9OV24FHrtAX1/9Om0jZOxTP8/Yp34thAAKsdvIycmJ559/nl27dnHo0CFGjRrF5MmTcXFxoWfPnsURoxBClKjDhw/j4OBAu3btAKhduzZ6vW37GwwGA5MmTeL999+3/8LZW6kVBZJeyvkEJL8lsy9C3HZPy9qbNm3KlClTSEhIYMmSJUUVkxBClKrjx4/j7OxMz549admyJZMmTQJAo9HQvn17/vWvf7FixQqr537++ecMHjyYatWqFT6AtI1giM/RoEDmXxDvB1cXgulm4V9biHLA7gy71uh0Onr16kWvXr2K4uWEEKJUGQwGdu7cSWxsLC4uLnTt2pXWrVuze/du3NzcSEhIoGPHjvj7+9O4cWPzeYmJiWzcuJHNmzdz+vTpwl1cub3zCB1wVyXqzMNwfggkjQDvw+DgXtguClGmSUIBIYS4i7u7O61bt6Zhw4Y4Oo1Hw7kAACAASURBVDrSvXt3YmNjcXNzMz/fqVMnYmNjLc6LjY3lyJEjeHt7ExwczKFDhwpc2JuLea2L0frzuvrg0Aj0DXKcs1W2WIsKRQYvQghxl9atW5OUlERKSgomk4nIyEgeeugh88aE1NRUIiMjad68ucV5oaGhnD9/nlOnTrFr1y78/PzyXdibi3nWJa8fzVrQNwT3X3OUGrgOCT3hhCucC4ebO2VtjCj3ZPAihBB30ev1TJo0ifbt29OiRQuaNGmCn58fwcHB+Pv7065dO0aMGMHDDz8MwLBhw4qmPIqSqRZsxJTHASbISgBdnTtNWWfAwQuUDLj2PZxpD/HN4PKnkJV07zEJcR/SKEr5G6IfOHCAVq1aERMTQ8uWLUs7HCGEsJ3hLBjzyaGlc8m91kVRICMaUufDtSWgpN1+Qg9ui6D607lfJ22zunam/gyo+mSRhS9ESSiSBbtCCCGKiEND9WEPjQaqPKI+XD6H68vVgUxGtJr4Ltutw6B1Br2HZQI8p053bkMJUQbIbSMhhChPdNXUjL1eUfDgScuBUPJoiPOGU60lAZ4o0+6LwUtiYiKDBg2iTp06ODk5ERAQQExMjNVjX3zxRTQaDdOnTy/hKIUQooxx8LzzuZKlPlDgVs6frxopPyDKnFIfvKSkpPDYY4/h4ODA+vXrOXLkCJ999hk1a9bMdezq1av5/fffzdsVhRBC2EijB4+N8MCCu55Q4NYBSH7D6mlC3I9Kfc3LJ598QsOGDVmw4M5/KC8vr1zHJSYm8uqrr/Lbb78RGhpaghEKIUQ5oSiQ+iVWE+BdXwMu02XtiygTSn3mZc2aNQQFBdGvXz9cXFwIDAxk3rx5FseYTCaee+45Ro8ebd6aKIQQwk75JcDLOnVn7cvVRZA8BrLy2fUkRCkq9cHLyZMnmTNnDk2aNOG3334jIiKCESNG8N1335mP+eSTT9Dr9YwYMaIUIxVCiDLMlgR4l8aByQCXxsOVyRDnBUmjIOt8CQYqRMFK/baRyWQiKCjIXPgsMDCQw4cPM2fOHMLDw4mJieGLL77gwIEDaOyczkxNTeXy5csAaLVanJyc0Ov1mEx3EkBptVp0Oh1ZWVnkTHmj0+nQarV5thsMBotrZVeczcrKsqndwcEBk8mE0XjnLyCNRmOOz1q70Wi0Gnte7dIn6ZP0Sfpk7pMxHb3hNJp8EuAphjNoFCPGulPRXPkI7a0YSPkcJXU2mhovYKgxEvR3csyUep/K4/skfbKpgnupD15cXV3x8fGxaGvevLm5YuvOnTtJTk7Gw8PD/LzRaGTUqFFMnz6dU6dO5fnanTp1svh6/PjxhIWFcebMGXNb06ZNadasGdHR0Vy8eGeKNCAgAE9PTyIjI80pwQHatGmDi4sLGzdutHjDO3ToQJUqVXKlAu/evTvp6els27bN3KbX6wkNDeXSpUtERUWZ26tVq0bHjh05e/asRc2UevXq0bZtW44fP86xY8fM7R4eHgQGBnLw4EHpk/RJ+iR9KrBPlfUf4ai7hqeXJ95e3vz555+kpKSYj2/crC3uusrsiKnB9evv4+L0Bw/VXU6dKn9D6iy0KXM5nPw88and75s+lcf3qaL3qWPHjhSk1DPsPvPMM5w9e5adO3ea2958801+//139uzZw+XLlzl/3nLKskuXLjz33HMMHTqUpk2b5nrN7Ay7W7Zswd/fH5CZF+mT9En6dP/0KT4+nuHDh5OUlIRerycqKgpHR0dMJhPBwcE0bNiQlStX5or91q1bvPrqq0RFRaHRaJg7dy6PPfZY8fZJUdBlRqK9PBHSd5DlthWlSrDaJ50ONJpy+z5Jn2TmJU9vvvkmbdu2ZdKkSfTv35/o6Gi+/vprvv76awDq1KlDnTp1LM5xcHDggQcesDpwyalmzZq5zgX1m3S3vL5ZebU7ODjcc7tWq0WrzX3/Oa92nU5nNfa82qVP0qe82qVPpdunF154gYkTJ9KuXTuuXLlC5cqV0ev1zJs3j0aNGpl/Odwd+4cffshDDz3Et99+i8FgIC0tzeI6xdanSk+C85OQ8Qf6yoF32pPfhaxEHOq8B47NbPoelKX3ydZ26VPx9ylXHDYdVYxat27NqlWrWLJkCb6+vvz3v/9l+vTpPPvss6UdmhBCFLnDhw/j4OBAu3btAKhduzZ6vZ4rV66wdOlShg8fnue5ixYtYuTIkYD6C8daPqxilXPgYrwGKbPg2iKI94HEpyHj0J3n0zbDSR/1oxBFrNRnXgB69OhBjx49bD4+v3UuQghxPzt+/DjOzs707NmThIQE+vbty9ixY3nvvfcYN25cnuelpqai1+t566232LNnD/7+/syYMYNq1aqVYPQ56KqD5w64NBFurFbrKV1fDs69oc77UjtJFKtSn3kRQoiKxGAwsHPnTmbPnk1UVBSbNm3i008/JSUlhSeeeCLf8+Li4ujWrRsHDhzA1dWVyZMnl1zg1lRuBe6rwOtPqNYP0MCNVXC6ldROEsVKBi9CCFGC3N3dad26NQ0bNsTR0ZHu3buTkZHBzp078fLyYsCAAaxfvz7X7aO6detSvXp1c4bx3r17W+z6KFWVW0CD5eD9F1R7BtCgZvFF/Zj8FhiSSjFAUd7I4EUIIUpQ69atSUpKIiUlBZPJRGRkJIGBgSQmJnLq1CmWLl1Kt27dzJsWsmk0GkJCQszbV7dv307z5s1Lowt5c/SBGuGAwp0svkbI/Avi3CCxL9zYAIqVDL9C2OG+WPMihBAVhV6vZ9KkSbRv3x5FUQgJCcl3zd+wYcOIiIggKCiITz75hOeee47r16/j6enJwoULSzByG5iz+FqpnYQJrq9QH/qGUON5qDnUsvK1EDYq9TwvxSE7z0tMTAwtW7Ys7XCEEKJiuPEbJHTN+3nnXnAzEkxXbjdooPZIcJlaIuGJ8kNuGwkhhLh3ttROykqEBxPAbQk4dQQUqJQjP4zxKtz6uwSCFWWdDF6EEKKciY+Pp0OHDvj4+ODn50daWhqg1pL717/+Rd++fa2e98wzz9C0aVN8fX0ZM2aMfRdVMsFwBvKpnYThLGi0UH0AeGyBRieg+sA7h1z7HuKbw+n2cPU7MN20LwZRYciaFyGEKGeGDBlikcHX0dERgG+++QZvb2+L9O45hYeHs3jxYrKysujcuTNbt261qc4MAFpH8NoHxot5H6NzUY/LVulBy+cNpwAdpO9UH0mvQfVnoeYwqJxjCUDaZkga8f/t3XtYVXW+x/H3hs1VUccLAilkE4koCoqViqJWZpjd1dE0nU7TcMpRaca021g+E2mnbE4X9dgzZ854mqamk6WVpmQKNJoShBo66SQqoYamJqDIZf/OHzu3brmbsNj4eT3PfmT/9l57fX7gevb3+a21fj/o+jK0ubFh+aRV0ciLiEgr8lNm8B092nm9it1uJyYmhsLCwsbt3Ke7s8io7eHTre7tg1+Anx+Azs+Cz1XgOAknlsC+AbDvWjCVztNT50+A1/ou25QGUPEiItKKnD+Db//+/UlNTQVwzeBb0zozFzp58iQfffRRnZPmNRmfMOj8OFy1B7qvd55WsvmC/Qqw2Z0T3mkCvMueThuJiLQiZ2fwzc3NJTg4mNGjR+Pj4+OawXfjxo11bm+MYdq0aTz00EN07969eULXxOYFbUY6H1XfOy/mdbso2AHY4MgT0GaUlh+4zKh4ERFpRc6fwReoNoNvWVkZxcXFPPjgg9UmwgN49NFH6dixI7/97W+bO3rtvDs5HyVrz426AGDgTDaUrISgOyyLJ81Pp41ERFqRi53BF2Dp0qXk5uayZMkSC5LXw20CvAscvBcqDjV7JLGOihcRkVbk/Bl8+/btS2RkZL0z+H7xxRcATJ8+nX379jFw4EBiY2P585//3Fyx6+e61qWGO6XMKciPhTO7mj2WWEMz7IqISMtmDOy/DsqyqX0eGcDWAa78h3ONJWnVNPIiIiItW70T4AH4QEA8+EY2VyqxkC7YFRGRlq0hE+DZgsAeAjYf53Pz491IugupVVLxIiIijZKfn8/999/Pd999h7e3N59//jm33norx44do7KykgkTJvD73/++2nZDhw6luLgYgMLCQu69917++Mc/NmynPt2dj4Ywxjk7r80OwYvAVv/cNuJZVLyIiEij1LT8wMqVK2nXrh1VVVUkJCQwduxY4uLi3LbLzMx0/ZyQkMAddzTR7c1lX8CJxc6fKwog7K/gFdA0+xJL6JoXERFpsNqWH2jXrh0A5eXllJeXY6vjdE1hYSH5+fkMGzasaUIGDISwt5wz85a8BwU3QOXRptmXWELFi4iINFhtyw8ADB48mODgYG688UZiY2Nr/Yx33nmHu+++Gy+vJvwKajcBuqeBVwc4vRn2D4byb5puf9KsVLyIiEiDnV1+4LXXXmPz5s2kpaWRlpYGwKZNmzh48CC5ubl89dVXtX7G3//+dyZMmND0YQOHQcQmsEdAxR7YPwhOb236/UqTU/EiIiINdv7yA35+fiQlJZGbm+t6PSgoiJEjR7JmzZoaty8oKODbb79l8ODBzRPYrxdcuRn84pxrJFV+1zz7lSal4kVERBqspuUHevbsSVFREQBnzpxh3bp1REVF1bj93//+d8aNG1fnNTGXnD0UwtPhivchaGzz7VeajIoXERFpsJqWH4iLiyMpKYm+ffsyYMAA191G4L78ADiLl/Hjxzd/cO8g98KlPB+O/uHH+WDE02h5ABERubw4zsC+WCj/J7SbBCH/7ZwITzyGRl5ERKTFyM/PZ8SIEURHRxMTE0NpaSkjRoygX79+9O7dm/nz59e43eTJk+nXrx8xMTH8+7//Ow5HHSMqXn7Q8VHADiffhG9vgaoTTdMhaRIqXkREpMWYNm0a8+fPZ+fOnaSnp7smwNu2bRvbt29nzZo1fPnll9W2W7x4Mdu2bWPHjh0cO3aMlStX1r2jDr+E7h+BV1s4tQH2JzgntBOPoOJFRERahJ8yAd7Z91RWVnL69OmGXRDcZhSEZzov6C3Pg/3XQ9k2KP0E9kY7/5UWScWLiIi0CD91Arx77rmHrl27uj6jQfxjIeJz8O0NlQfhuxQ48jiU73L+2/ouC20VVLyIiEiL8FMnwPu///s/Dh06hDGG9evXN3zHPuEQ8Rm0uw86PAhlWc72siwoXfdTuyVNQMWLiIi0CD91AjwAX19f7rjjDt5///3G7dy7A4T+DxxfBJxdhdoGRb/T6EsLpOJFRERahIudAK+yspJ9+/YBUFVVxUcffVTrJHl1Kl3346hL1Y8NBsq/gsJxUHXy4jsml5yKFxERaREudgK8qqoqJk6cSExMDP369aNt27YkJyc3bufGwNGnODfqcp6Sd+GbSDjxP5rUroXQJHUiIiIla+Hb0fW/z/866PoKBAxs+kxSqxYx8lJYWMjkyZPp1KkTgYGBxMbGkp2dDTgv4JozZw4xMTG0adOGsLAw7rvvPg4ePGhxahERaRVcoy61fSV6gb0b2NpA2RY4OAlMVS3vleZgefFy/PhxhgwZgo+PD2vWrGHnzp28+OKLdOjQAYBTp06Rk5PDU089RU5ODitWrGD37t0Nvw1ORESkLqYcKg4AtZ0ScoCphKu+ct6RFPwi2H48vWQqwVQ0V1L5keWnjebOncs//vEPMjMzG7xNVlYW1157Lfv37yc8PLza6zptJCIijVJRAFVHan/dOxh8ulVvP/6a89H1ZWhzY9PlEzeWj7ysWrWK+Ph4xo0bR3BwMHFxcbz++ut1bvPDDz9gs9lcozMiIiI/iU938O9f+6OmwsVUwfGXnRPaFdwE397lXK1ampzlxcvevXtZsmQJkZGRrF27luTkZGbMmMHy5ctrfH9ZWRlz585l0qRJrumgRUREmp3N2zk7789mAN5Q8h7kR8OReeA4ZXW6Vs3y00a+vr7Ex8ezadMmV9uMGTPIyspi8+bNbu+tqKhg3LhxHDhwgI0bN9ZavJw9bbR+/Xr69esHgJeXF4GBgdjtdrfVRr28vPD29qayspLzfxXe3t54eXnV2l5R4X6O0263A875BhrS7uPjg8PhoKrq3EVfNpvNla+m9qqqqhqz19auPqlP6pP6pD41U59ObcP76CN4lW38cYPuOEL+myq/RM/tk0V/p7O56lL/O5pYaGgo0dHRbm29evXi3XffdWurqKhg/Pjx5Ofn8+mnnzZo1OWGG25wez5v3jxuv/12Dhw44Grr2bMnUVFRbN26lSNHzp3vjI2NJSIigoyMDIqLi13tgwYNIjg4mHXr1rn9wUeMGEFAQACrV69222dSUhKnT59mw4YNrja73c6YMWM4evSoW4F2dvbIgoICt1klu3TpwuDBg9mzZw9ff/21qz08PJy4uDi2b9+uPqlP6pP6pD5Z2qcDwExC215L367/gz+FHD5STtb2c5/jeX2y5u80cuRI6mP5yMukSZMoKChwu2A3JSWFLVu2uEZjzhYue/bsYcOGDXTp0qXOz9TIi/qkPqlP6pP6ZFmfzGns5Rk4ApNc7bbSlRCQiN2vC1XFa/EqmkVV55cwgTd4Rp9a2MiL5cVLVlYWgwcP5plnnmH8+PFs3bqVX/3qVyxbtox7772XyspK7r77bnJycvjwww/p2rWra9uOHTvi6+tb7TN1t5GIiLQYZ/4J+THO9ZM6PwsnXoczX4D/QIjYAjab1Qk9juXFC8CHH37IY489xp49e+jRowePPPIIv/rVrwDYt28fPXr0qHG7DRs2MHz48GrtKl5ERKTFOJ0Fh6ZB+c7qr3X7GNre3OyRPF2LKF4uNRUvIiLSopgKOPYaHPkd5xZ+9AL/ARp9uQiW3yotIiLS6tl8wK8X5woXAIdzFevSdVal8lgqXkRE5LKRn5/PiBEjiI6OJiYmhtLSUpKSkoiKiqJPnz688sordW5/zz33EB8f3/gd17pqtc3Z3vpOgjQpy2+VFhERaS7Tpk3jD3/4A0OHDuXYsWNUVVUxZ84cEhMTKS0tJT4+nltuuYWrr7662rZpaWl4e19YfDRQ6TrnKEs15tzoi659aTCNvIiIyGUhLy8PHx8fhg4dCjjvWG3Xrh2Jic6J5Nq0aUNkZCSHDh2qtm1FRQWpqak8+eSTjd9xQ1atPvIYHHoIqk40/vMvQypeRETksrBnzx7atm3LbbfdRv/+/UlNTXV7vaCggO3bt9d4o8eiRYuYOnUqQUFBjd9xQ1atLt8JPyyB/QnORSKlTjptJCIil4WKigoyMzPJzc0lODiY0aNHM3DgQG666SbKysqYMGECL7zwAm3atHHbrrCwkHXr1vHJJ5+wf//+xu/Yyw+uzKp71erKo3D4l1CeB/uvh26rwb9f4/d1mVDxIiIil4Vu3boxcOBAunfvDjinx8/NzeXGG29k6tSpJCUlcc8991TbLjc3l507d9KjRw8qKys5cuQISUlJ1abbr5NPd+ejLhGboSDJWcAcGApXvAttbmpMFy8bOm0kIiKXhYEDB/Ldd99x/PhxHA4HGRkZ9OrVi8cee4zAwMBar2cZM2YMhw4dYt++fXz22WfExMQ0rnBpKJ9wiPgMAoeDo9hZyPyw/NLvpxVQ8SIiIpcFu91Oamoqw4YNo2/fvkRGRhIbG8vChQvZunUrsbGxxMbGsnbtWgAeeOABvvjii+YN6d3BOetuu0lAJRx5HBwlzZvBA2iGXRERkZbGOODoMxB0l659qYFGXkRERFoamxd0eca9cDmVrlGYH6l4ERERaelO/QMKbob9iVB52Oo0llPxIiIi0tLZ7OAVBGdyYN/1cGaX1YkspeJFRESkpQu4znkrtc/VULkf9g+BU5lWp7KMihcRERFP4Hs1RGwC/+vBcRwKboKT71idyhIqXkRERC6RmlatfvjhhwkODq5zNepPP/2UuLg4+vXrx6hRozh27FjNb7R3gfD10PZ2MGfg4Hgo3dg0nWnBVLyIiIhcItOmTWP+/Pns3LmT9PR0/Pz8mDRpEmvWrKlzu5kzZ/LWW2+xbds24uLi+K//+q/a3+wV6Jx9t8N0CLobAoede630E9gb7fy3FVPxIiIicgnUtGq13W5nyJAhdOrUqc5tbTYbxcXFAJSUlBAaGlr3zmze0PVlCPub87ZqAMcZKJoL5buck9u1vmncXFS8iIiIXAL1rVpdlyVLljB69GjCwsLYvn07U6ZMqX8jmw1sPs6fjQO+vQXOZDufl2VB6bqL6IVnUPEiIiJyCZxdtfq1115j8+bNpKWlkZaW1qBtX3rpJdLS0jh48CCDBg3iueeea9zOy/fCqYzzGmxQNLvVjr6oeBEREbkEzl+12s/Pz7VqdX2OHDnCrl27iIuLA2DcuHFs2rSpcTuv+AaoOq/BQPkO+KY7fPcIlO9p3Oe1cCpeRERELoHaVq2uz89+9jOOHDlCfn4+AOvXr6dnz54N37ExcPQpwLv6a5WFcPwlqDp6rq1iv8fP0qviRURE5BKoadXqW2+9lQceeIBBgwaxfft2unXrxnvvvQecW7XabrezePFixo4dS79+/cjIyODxxx9v+I5L1zmvcXEbeTlPm1vB/9pzz48+C/8KhX3xcGQenN7qvGbGg2hVaREREU9lDOy/DsqygZoKEC/wHwARW5wX+AJ8eweUrHR/m3cwtLkF2o5x3n5tq2Vso/QT+G6G806nNjdeyp40ikZeREREPJUph4oD1Fy44GyvKHC+76xu78PVhyDkv52FilcQVBXByb/AkSfcC5fKQ+cu+jXGeQt2C7gV227ZnkVEROSn8fKDK7Og6kjt7/EOdr7vfPYQ6PBL58OUw6nPoOQjsJ83v4zjDOy9xrl92zHg3fXH01OcuxW77c2Xvk8NoOJFRETEk/l0dz4uls0X2ox0Ps5XnvfjyM5eOP7KBRt5Oy8SbjPq3OmoZqTTRiIiIlKdf3+I/B6ueA8CR1/wYpWlE+GpeBEREZGaebV1LgLp+J7qt2L/OPpiwbUvKl5ERESkdrXeim3d6IuKFxEREamZawK82soFL0tGX1S8iIiISM0u5lbsZqC7jURERKRmF3srdhNT8SIiIiK1+6m3YjcBnTYSERERj9IiipfCwkImT55Mp06dCAwMJDY2luzsbNfrxhiefvppwsLCCAgIYPjw4eTl5VmYWERERKxiefFy/PhxhgwZgo+PD2vWrGHnzp28+OKLdOjQwfWe559/nkWLFvHqq6+SlZVFSEgIN910E8XFxRYmFxERaT75+fmMGDGC6OhoYmJiKC0tZevWrfTu3Zurr76a+fPn17hdWloasbGx9O7dm5SUlGZO3USMxebMmWMSEhJqfd3hcJiQkBCzYMECV1tZWZlp3769Wbp0aY3bZGdnG8BkZ2df8rwiIiJWGDZsmMnIyDDGGPP999+biooKEx8fb7Zt2+b6eceOHW7bVFVVmfDwcJOfn2+MMSY5OdmsXbu2uaNfcpaPvKxatYr4+HjGjRtHcHAwcXFxvP76667X8/PzOXz4MKNGjXK1+fn5kZiYyKZNm6yILCIi0qzy8vLw8fFh6NChAHTs2JGioiIqKyvp27cvdrudSZMm8cEHH7htd/ToUYKCgrjyyisBGDlyJCtWrGju+Jec5cXL3r17WbJkCZGRkaxdu5bk5GRmzJjB8uXLATh8+DAAXbt2dduua9eurtdERERasz179tC2bVtuu+02+vfvT2pqKgcPHuSKK65wvadbt24UFha6bdelSxdKSkrYsWMHDoeDlStXVnuPJ7L8VmmHw0F8fDypqakAxMXFkZeXx5IlS7jvvvtc77NdsGqlMaZa24VOnDjB999/D4CXlxeBgYHY7XYcjnOT7Xh5eeHt7U1lZSXmvBkCvb298fLyqrW9oqLCbV92u/NXWVlZ2aB2Hx8fHA4HVVXnplu22WyufDW1V1VV1Zi9tnb1SX1Sn9Qn9al19On06dNkZmaSlZVFaGgoSUlJeHt7Y4xx9cHhcGCz2ar16X//939JTk6msrKSIUOGUFxcTEVFheV9qu3vdDZXXSwvXkJDQ4mOjnZr69WrF++++y4AISEhgHMEJjQ01PWeoqKiaqMxF7rhhhvcns+bN4/bb7+dAwcOuNp69uxJVFQUW7du5ciRc5PwxMbGEhERQUZGhtuFwYMGDSI4OJh169a5/cFHjBhBQEAAq1evdttnUlISp0+fZsOGDa42u93OmDFjOHr0KJs3b3a1BwUFMXLkSAoKCsjNzXW1d+nShcGDB7Nnzx6+/vprV3t4eDhxcXFs375dfVKf1Cf1SX1qxX06cOAAERER7NixA29vb5KSksjLy2PXrl2urF9//TWhoaE19mnjxo2sXr2ajRs34uXlxerVqy3vU21/p5EjR1IfmzEWLAd5nkmTJlFQUEBmZqarLSUlhS1btrBp0yaMMYSFhZGSksKjjz4KQHl5OcHBwSxcuJBf//rX1T4zJyeHAQMGsH79evr16wdo5EV9Up/UJ/VJffLcPlVUVDBo0CDWrVtHx44dufPOO3nggQeYP38+y5YtIzo6msTERP70pz8RFRXllvHYsWMEBwdz4sQJbr75Ztd7rO7TTxl5sfxuo61btxq73W6effZZs2fPHvPXv/7VBAYGmjfeeMP1ngULFpj27dubFStWmB07dpiJEyea0NBQc/LkyRo/U3cbiYhIa7N69WrTp08f07t3b5OSkmKMMWbz5s0mOjraXHXVVWbevHmu9/7bv/2bycrKMsYYM2vWLBMVFWWioqLM8uXLa/38vXv3muHDh5tevXqZPn36mJKSErNlyxYTHR1tfv7zn5tnnnmmxu1Onz5tpk6daq655hoTFRVlMjMzL12na2F58WKMMR988IHp06eP8fPzM1FRUWbZsmVurzscDjNv3jwTEhJi/Pz8zLBhw6rdDnY+FS8iIiKNczG3YhtjzBNPPGGeffZZY4wx5eXl5vjx402e1fLTRk3h7Gmj7Oxs+vfvb3UcERGRFi0vL4+Zp8SqZQAADSZJREFUM2fyySefuNoOHjzImDFj+PLLLwF46aWXKCsr47HHHnPb9sorr+Sf//wn/v7+zZbX8lulRURExFoXeyv2iRMnsNvt/O53v6N///788pe/bJbZ71W8iIiIXOYqKirIzMzktddeY/PmzaSlpbndhXTWhVOUVFRU8M0333DLLbeQk5NDaGgoCxYsaPK8Kl5EREQuc926dWPgwIF0794dPz8/kpKSOHXqlNtIy7fffus2ZQlA586dadeuHWPGjAHgzjvvdLuVuqmoeBEREbnMDRw4kO+++47jx4/jcDjIyMhgwIABeHt7s337diorK/nb3/7G2LFj3baz2WyMGjXKNSfMxo0b6dWrV5PntXySOhEREbGW3W4nNTWVYcOGYYxh1KhR3HrrrXTu3JmJEydSVlbGlClTiImJAeCBBx4gOTmZ+Ph4Fi5cyJQpUyguLiYiIoK//OUvTZ5XdxuJiIiIR9FpIxEREfEoKl5ERETEo6h4EREREY+i4kVEREQ8iooXERER8SgqXkRERMSjqHgRERERj9Iqi5fy8nK3fz3JmTNnePrppzlz5ozVURpN2a3jyfmV3RrKbh1Pzt9SsrfKSeoyMjJITEwkPT2dYcOGWR2nUU6ePEn79u354YcfaNeundVxGkXZrePJ+ZXdGspuHU/O31zZjTHk5eURHR2Nl1f1cZZWOfIiIiIinisnJ4eYmBiio6N55513cDgcbq+reBEREZEWpaSkBIDdu3czfvz4akVMq16Ycffu3bRt29bqGI1y9g+Wm5ur7M3Ik7ODZ+dXdmsou3U8OX9zZd+9ezfgPH109vn48eOJiIhg0aJFrfOal02bNjFkyBCrY4iIiEgTaJXFC8AXX3xR40U+IiIi0rJlZ2fz4IMPAuDt7U1VVRXXXnstycnJJCYmtt7TRvHx8VZHEBERkYtQXFzs+nn48OHMnz+fwYMHu9pa7ciLiIiIeKbi4mKeeuopxo8f71a0nKXiRURERDxKq7soZPHixfTo0QN/f38GDBhAZmam1ZHq9dxzzzFw4ECCgoIIDg7mjjvu4Ouvv7Y61kV57rnnsNlszJo1y+ooDVZYWMjkyZPp1KkTgYGBxMbGkp2dbXWselVWVvLkk0/So0cPAgICuOqqq5g/f361+RBagoyMDMaOHUtYWBg2m43333/f7XVjDE8//TRhYWEEBAQwfPhw8vLyLEpbXV35KyoqmDNnDjExMbRp04awsDDuu+8+Dh48aGHic+r73Z/v17/+NTabjT/+8Y/NmLB2Dcm+a9cubrvtNtq3b09QUBDXX389Bw4csCCtu/qyl5SUMH36dLp160ZAQAC9evViyZIlFqV115DvJKuP2VZVvLz99tvMmjWLJ554gi+//JKhQ4dyyy23tIj/yHVJT0/n4Ycf5vPPPyctLY3KykpGjRpFaWmp1dEaJSsri2XLltG3b1+rozTY8ePHGTJkCD4+PqxZs4adO3fy4osv0qFDB6uj1WvhwoUsXbqUV199lV27dvH888/zH//xH7zyyitWR6umtLSUfv368eqrr9b4+vPPP8+iRYt49dVXycrKIiQkhJtuusntvLeV6sp/6tQpcnJyeOqpp8jJyWHFihXs3r2b2267zYKk1dX3uz/r/fffZ8uWLYSFhTVTsvrVl/2bb74hISGBqKgoNm7cyLZt23jqqafw9/dv5qTV1Zc9JSWFjz/+mDfeeINdu3aRkpLCb37zG1auXNnMSatryHeS5cesaUWuvfZak5yc7NYWFRVl5s6da1Gii1NUVGQAk56ebnWUBisuLjaRkZEmLS3NJCYmmpkzZ1odqUHmzJljEhISrI5xUcaMGWPuv/9+t7a77rrLTJ482aJEDQOY9957z/Xc4XCYkJAQs2DBAldbWVmZad++vVm6dKkVEet0Yf6abN261QBm//79zZSqYWrL/u2335orrrjCfPXVVyYiIsK89NJLFqSrW03ZJ0yY0OL/vxtTc/bevXub+fPnu7X179/fPPnkk80ZrUEu/E5qCcdsqxl5KS8vJzs7m1GjRrm1jxo1ik2bNlmU6uL88MMPAHTs2NHiJA338MMPM2bMGG688UarozTKqlWriI+PZ9y4cQQHBxMXF8frr79udawGSUhIYP369a7JnLZt28Znn31GUlKSxckaJz8/n8OHD7sdu35+fiQmJnrcsXvWDz/8gM1m84gRPIfDwZQpU5g9eza9e/e2Ok6DORwOPvroI6655hpuvvlmgoODue666+o8LdaSJCQksGrVKgoLCzHGsGHDBnbv3s3NN99sdbRqLvxOagnHbKspXo4ePUpVVRVdu3Z1a+/atSuHDx+2KFXjGWN45JFHSEhIoE+fPlbHaZC33nqLnJwcnnvuOaujNNrevXtZsmQJkZGRrF27luTkZGbMmMHy5cutjlavOXPmMHHiRKKiovDx8SEuLo5Zs2YxceJEq6M1ytnj09OP3bPKysqYO3cukyZN8ohF9xYuXIjdbmfGjBlWR2mUoqIiSkpKWLBgAaNHj2bdunXceeed3HXXXaSnp1sdr14vv/wy0dHRdOvWDV9fX0aPHs3ixYtJSEiwOpqbmr6TWsIx2+rmebHZbG7PjTHV2lqy6dOns337dj777DOrozRIQUEBM2fOZN26dS3iPHNjORwO4uPjSU1NBSAuLo68vDyWLFnCfffdZ3G6ur399tu88cYbvPnmm/Tu3Zvc3FxmzZpFWFgYU6dOtTpeo3n6sQvOi3d/8Ytf4HA4WLx4sdVx6pWdnc1//ud/kpOT43G/67MXpt9+++2kpKQAEBsby6ZNm1i6dCmJiYlWxqvXyy+/zOeff86qVauIiIggIyODhx56iNDQ0BY1gl3Xd5KVx2yrGXnp3Lkz3t7e1aq+oqKiatVhS/Wb3/yGVatWsWHDBrp162Z1nAbJzs6mqKiIAQMGYLfbsdvtpKen8/LLL2O326mqqrI6Yp1CQ0OJjo52a+vVq1eLv8gbYPbs2cydO5df/OIXxMTEMGXKFFJSUjxuBCwkJATAo49dcBYu48ePJz8/n7S0NI8YdcnMzKSoqIjw8HDX8bt//35++9vfcuWVV1odr06dO3fGbrd75PF7+vRpHn/8cRYtWsTYsWPp27cv06dPZ8KECbzwwgtWx3Op7TupJRyzraZ48fX1ZcCAAaSlpbm1p6Wl1TjBTUtijGH69OmsWLGCTz/9lB49elgdqcFuuOEGduzYQW5urusRHx/PvffeS25uLt7e3lZHrNOQIUOq3QK4e/duIiIiLErUcKdOnaq2BIa3t3eLvFW6Lj169CAkJMTt2C0vLyc9Pb3FH7tnnS1c9uzZwyeffEKnTp2sjtQgU6ZMYfv27W7Hb1hYGLNnz2bt2rVWx6uTr68vAwcO9Mjjt6KigoqKihZ7/Nb3ndQSjtlWddrokUceYcqUKcTHxzNo0CCWLVvGgQMHSE5OtjpanR5++GHefPNNVq5cSVBQkKuabd++PQEBARanq1tQUFC1a3PatGlDp06dPOKanZSUFAYPHkxqairjx49n69atLFu2jGXLllkdrV5jx47l2WefJTw8nN69e/Pll1+yaNEi7r//fqujVVNSUsK//vUv1/P8/Hxyc3Pp2LEj4eHhzJo1i9TUVCIjI4mMjCQ1NZXAwEAmTZpkYepz6sofFhbGPffcQ05ODh9++CFVVVWuY7hjx474+vpaFRuo/3d/YaHl4+NDSEgIPXv2bO6o1dSXffbs2UyYMIFhw4YxYsQIPv74Yz744AM2btxoXegf1Zc9MTGR2bNnExAQQEREBOnp6SxfvpxFixZZmNqpvu+ks3N5WXrMNss9Tc3otddeMxEREcbX19f079/fI243Bmp8/PnPf7Y62kXxpFuljTHmgw8+MH369DF+fn4mKirKLFu2zOpIDXLy5Ekzc+ZMEx4ebvz9/c1VV11lnnjiCXPmzBmro1WzYcOGGv+PT5061RjjvPVy3rx5JiQkxPj5+Zlhw4aZHTt2WBv6PHXlz8/Pr/UY3rBhg9XR6/3dX6gl3SrdkOx/+tOfzNVXX238/f1Nv379zPvvv29d4PPUl/3QoUNm2rRpJiwszPj7+5uePXuaF1980TgcDmuDm4Z9J1l9zGp5ABEREfEoreaaFxEREbk8qHgRERERj6LiRURERDyKihcRERHxKCpeRERExKOoeBERERGPouJFREREPIqKFxFp0Ww2W52PadOmWR1RRJpZq1oeQERan0OHDrl+fvvtt/n973/vtp5NS19CQ0QuPRUvItKinV3BFpxrq9hsNrc2Ebn86LSRiIiIeBQVLyIiIuJRVLyIiIiIR1HxIiIiIh5FxYuIiIh4FBUvIiIi4lFUvIiIiIhHsRljjNUhRERERBpKIy8iIiLiUVS8iIiIiEdR8SIiIiIeRcWLiIiIeBQVLyIiIuJRVLyIiIiIR1HxIiIiIh5FxYuIiIh4FBUvIiIi4lFUvIiIiIhHUfEiIiIiHkXFi4iIiHiU/wdFoZiPineyVgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig2 = plt.figure()\n",
    "# plt.axis('off')\n",
    "\n",
    "ax = axisartist.Subplot(fig2, 111)\n",
    "fig2.add_axes(ax)\n",
    "ax.axis[:].set_visible(False)\n",
    "ax.axis['x'] = ax.new_floating_axis(0,59)\n",
    "ax.axis['x'].set_axisline_style('-|>', size=1)\n",
    "ax.axis['x'].line.set_color('black')\n",
    "ax.axis['x'].set_label('T')\n",
    "\n",
    "ax.axis['y'] = ax.new_floating_axis(1,0)\n",
    "ax.axis['y'].set_axisline_style('-|>', size=1)\n",
    "ax.axis['y'].line.set_color('black')\n",
    "ax.axis['y'].set_label('Accuracy(mIoU)')\n",
    "\n",
    "ax.axis['x'].set_axis_direction('bottom')\n",
    "ax.axis['y'].set_axis_direction('left')\n",
    "\n",
    "plt.style.use('default')\n",
    "plt.grid(axis='y', linestyle='--')\n",
    "plt.xticks(range(0,21,2))\n",
    "\n",
    "plt.xlim(int(0),int(21))\n",
    "plt.ylim(59,75)\n",
    "plt.plot(range(1,21), correct_2, c='red', marker = 'o', label = 'Layer2_Warp-Correct')\n",
    "plt.plot(range(1,21), warp_2, c='gold', ls='--', marker='^', label = 'Layer2_Warp')\n",
    "for i in range(0,20):\n",
    "    plt.text(range(1,21)[i]-0.5, correct_2[i]+0.5, correct_2[i], size=7)\n",
    "    plt.text(range(1,21)[i]-0.5, warp_2[i]-1, warp_2[i], size=7)\n",
    "plt.legend(loc='upper right', frameon=False)\n",
    "plt.savefig('./fig2.png', bbox_inches = 'tight', dpi=1200)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 以下是取固定T,无需修正"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 184,
   "metadata": {},
   "outputs": [],
   "source": [
    "correct_1 = [65, 65.6, 66.4, 67.1, 66.9, 60,\n",
    "             60, 60, 60, 60, 60, 60,\n",
    "             60, 60, 60, 60, 60, 60,\n",
    "             60, 60]\n",
    "correct_1 = correct_1[::-1]#欠数据"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 175,
   "metadata": {},
   "outputs": [],
   "source": [
    "correct_2 = [58.8, 59.6, 60.6, 61.3, 61.3, 62.5,\n",
    "             63.1, 64.1, 64.8, 65.1, 66.1, 66.3,\n",
    "             66.7, 67.6, 68.3, 69.1, 70.2, 70.8,\n",
    "             71.9, 73.4]\n",
    "correct_2 = correct_2[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 176,
   "metadata": {},
   "outputs": [],
   "source": [
    "warp_1 = [53.2, 54.6, 55.7, 56.8, 57.1, 58.0,\n",
    "          59.4, 60.2, 61.3, 62.0, 63.0, 63.8,\n",
    "          64.7, 66.2, 67.2, 68.4, 69.3, 70.7,\n",
    "          72.5, 73.4]\n",
    "warp_1 = warp_1[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 177,
   "metadata": {},
   "outputs": [],
   "source": [
    "warp_2 = [50.0, 51.3, 52.7, 53.7, 54.1, 54.9,\n",
    "          56.4, 57.4, 58.6, 59.4, 60.6, 61.6,\n",
    "          62.8, 64.4, 65.6, 67.0, 68.3, 69.9, \n",
    "          72.0, 73.4]\n",
    "\n",
    "warp_2 = warp_2[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 185,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7ffa64167b90>"
      ]
     },
     "execution_count": 185,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig1 = plt.figure()\n",
    "ax = axisartist.Subplot(fig1, 111)\n",
    "fig1.add_axes(ax)\n",
    "ax.axis[:].set_visible(False)\n",
    "ax.axis['x'] = ax.new_floating_axis(0,52)\n",
    "ax.axis['x'].set_axisline_style('-|>', size=1)\n",
    "ax.axis['x'].line.set_color('black')\n",
    "ax.axis['x'].set_label('T')\n",
    "\n",
    "ax.axis['y'] = ax.new_floating_axis(1,0)\n",
    "ax.axis['y'].set_axisline_style('-|>', size=1)\n",
    "ax.axis['y'].line.set_color('black')\n",
    "ax.axis['y'].set_label('Accuracy(mIoU)')\n",
    "\n",
    "ax.axis['x'].set_axis_direction('bottom')\n",
    "ax.axis['y'].set_axis_direction('left')\n",
    "\n",
    "plt.style.use('default')\n",
    "plt.grid(axis='y', linestyle='--')\n",
    "plt.xticks(range(0,21,2))\n",
    "plt.xlim(0, 21)\n",
    "plt.ylim(52, 75)\n",
    "plt.plot(range(1,21), warp_1, c='lightsteelblue', ls='--', marker='^', label = 'Layer1_Warp')\n",
    "plt.plot(range(1,21), correct_1, c='green', marker = 'o', label = 'Layer1_Warp-Correct')\n",
    "for i in range(0,20):\n",
    "    plt.text(range(1,21)[i]-0.5, correct_1[i]+0.5, correct_1[i], size=7)\n",
    "    plt.text(range(1,21)[i]-0.5, warp_1[i]-0.5, warp_1[i], size=7)\n",
    "plt.legend(loc='upper right', frameon=False)\n",
    "plt.savefig('./fig1_fix.png', bbox_inches = 'tight', dpi=1200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 186,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7ffa64637b10>"
      ]
     },
     "execution_count": 186,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig2 = plt.figure()\n",
    "# plt.axis('off')\n",
    "\n",
    "ax = axisartist.Subplot(fig2, 111)\n",
    "fig2.add_axes(ax)\n",
    "ax.axis[:].set_visible(False)\n",
    "ax.axis['x'] = ax.new_floating_axis(0,48)\n",
    "ax.axis['x'].set_axisline_style('-|>', size=1)\n",
    "ax.axis['x'].line.set_color('black')\n",
    "ax.axis['x'].set_label('T')\n",
    "\n",
    "ax.axis['y'] = ax.new_floating_axis(1,0)\n",
    "ax.axis['y'].set_axisline_style('-|>', size=1)\n",
    "ax.axis['y'].line.set_color('black')\n",
    "ax.axis['y'].set_label('Accuracy(mIoU)')\n",
    "\n",
    "ax.axis['x'].set_axis_direction('bottom')\n",
    "ax.axis['y'].set_axis_direction('left')\n",
    "\n",
    "plt.style.use('default')\n",
    "plt.grid(axis='y', linestyle='--')\n",
    "plt.xticks(range(0,21,2))\n",
    "\n",
    "plt.xlim(int(0),int(21))\n",
    "plt.ylim(48,75)\n",
    "plt.plot(range(1,21), correct_2, c='red', marker = 'o', label = 'Layer2_Warp-Correct')\n",
    "plt.plot(range(1,21), warp_2, c='gold', ls='--', marker='^', label = 'Layer2_Warp')\n",
    "for i in range(0,20):\n",
    "    plt.text(range(1,21)[i]-0.5, correct_2[i]+0.5, correct_2[i], size=7)\n",
    "    plt.text(range(1,21)[i]-0.5, warp_2[i]-1, warp_2[i], size=7)\n",
    "plt.legend(loc='upper right', frameon=False)\n",
    "plt.savefig('./fig2_fix.png', bbox_inches = 'tight', dpi=1200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

